Equivalence principle and generalised accelerating black holes from binary systems

The Einstein equivalence principle in general relativity allows us to interpret accelerating black holes as a black hole immersed into the gravitational field of a larger companion black hole. Indeed it is demonstrated that C-metrics can be obtained as a limit of a binary system where one of the black holes grows indefinitely large, becoming a Rindler horizon. When the bigger black hole, before the limiting process, is of Schwarzschild type we recover usual accelerating black holes belonging to the Plebanski-Demianski class, thus type D. Whether the greater black hole carries some extra features, such as electric charges or rotations, we get generalised accelerating black holes which belong to a more general class, the type I. In that case the background has a richer structure, reminiscent of the physical features of the inflated companion, with respect to the standard Rindler spacetime. This insight allows us to build a general type D metric, describing an accelerating Kerr-NUT black hole. It has well defined limits to all the type-D black holes of general relativity, including the elusive (type-D) accelerating Taub-NUT spacetime. Extension to the presence of the cosmological constant is also provided.

==> Generalised-C-metric-public.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    331626,       8270]
NotebookOptionsPosition[    321075,       8105]
NotebookOutlinePosition[    321478,       8121]
CellTagsIndexPosition[    321435,       8118]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Bach-Weyl + multipoles b1 & b2 ", "Subsection",
 CellChangeTimes->{{3.816202991781142*^9, 3.816203003408774*^9}, 
   3.81620391774806*^9, {3.8162150070155773`*^9, 3.816215050657749*^9}, {
   3.821075663751465*^9, 3.821075717531461*^9}, {3.82251566641783*^9, 
   3.822515684320017*^9}, {3.822568510765444*^9, 3.82256852105307*^9}, {
   3.826668065454451*^9, 3.826668088831815*^9}, 3.8988964002959843`*^9, {
   3.906873639919058*^9, 3.906873680224442*^9}, {3.906873727587536*^9, 
   3.906873737525443*^9}, 3.910445139149356*^9, {3.910445282942582*^9, 
   3.910445283465193*^9}},ExpressionUUID->"458b31b5-2321-4f1d-93fe-\
3dda3e14cb76"],

Cell[BoxData[
 RowBox[{"<<", "EDCRGTCcode.m"}]], "Input",
 CellChangeTimes->{{3.7882637474342413`*^9, 3.788263761104501*^9}, 
   3.7887622016733*^9, 3.788762334722125*^9, {3.788788146642687*^9, 
   3.788788151224556*^9}, {3.789405806887298*^9, 3.7894058074527893`*^9}, {
   3.797886077937047*^9, 3.797886094750867*^9}, {3.798282365329887*^9, 
   3.7982823737967453`*^9}, {3.820207662155774*^9, 3.820207694309894*^9}},
 CellLabel->
  "In[383]:=",ExpressionUUID->"4d7a8790-270d-4499-8cd3-42c9c5dc4dbf"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"xCoord", "=", 
   RowBox[{"{", 
    RowBox[{"t", ",", "\[Rho]", ",", "z", ",", "\[Phi]"}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"g", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"gtt", "[", 
        RowBox[{"\[Rho]", ",", "z"}], "]"}], ",", "0", ",", "0", ",", "0"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"g\[Rho]\[Rho]", "[", 
        RowBox[{"\[Rho]", ",", "z"}], "]"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{"g\[Rho]\[Rho]", "[", 
        RowBox[{"\[Rho]", ",", "z"}], "]"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", 
       RowBox[{"g\[Phi]\[Phi]", "[", 
        RowBox[{"\[Rho]", ",", "z"}], "]"}]}], "}"}]}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"simpRules", "=", 
   RowBox[{"Join", "[", 
    RowBox[{"TrigRules", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "n_"}], "\[RuleDelayed]", 
       
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", 
          RowBox[{"(", 
           RowBox[{"n", "-", "2"}], ")"}]}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "^", "2"}]}], ")"}]}], "/;", 
        RowBox[{"n", ">", "1"}]}]}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"RGtensors", "[", 
    RowBox[{"g", ",", "xCoord"}], "]"}], " ", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0"}], "}"}]}], "//", "Timing"}]}], "Input",
 CellChangeTimes->{{3.788261162470538*^9, 3.788261177410926*^9}, {
   3.788261958407078*^9, 3.7882620604203463`*^9}, {3.788262136345214*^9, 
   3.7882621620427017`*^9}, {3.788262243213032*^9, 3.788262364371111*^9}, {
   3.788263630598551*^9, 3.788263668357122*^9}, {3.7882637161691847`*^9, 
   3.788263719650735*^9}, {3.788790468500113*^9, 3.788790510728136*^9}, {
   3.788794585803482*^9, 3.788794589879018*^9}, {3.788847780228949*^9, 
   3.78884778689262*^9}, {3.7888478187667017`*^9, 3.788847826095735*^9}, {
   3.788849981715602*^9, 3.788849985561303*^9}, {3.788850121497656*^9, 
   3.7888501244700403`*^9}, {3.78893868656645*^9, 3.788938696456583*^9}, {
   3.78940581144098*^9, 3.789405821114646*^9}, {3.789449411110881*^9, 
   3.7894494197142982`*^9}, {3.789449453446063*^9, 3.789449560097208*^9}, {
   3.789449636395473*^9, 3.789449651252345*^9}, {3.791147064828475*^9, 
   3.7911470841663837`*^9}, {3.7911480570555277`*^9, 3.791148057217162*^9}, {
   3.7911481234760733`*^9, 3.791148132085471*^9}, {3.791148174692218*^9, 
   3.7911481848995323`*^9}, {3.7911486812885847`*^9, 3.791148686761629*^9}, 
   3.791188261402913*^9, 3.791193127272107*^9, 3.7911976877671423`*^9, 
   3.791198221095351*^9, 3.791496535265502*^9, 3.791566652832095*^9, {
   3.7915668692652273`*^9, 3.791566873469335*^9}, 3.791566944122773*^9, 
   3.791645823510737*^9, 3.791649389555009*^9, 3.791650605936816*^9, 
   3.791669383784144*^9, {3.791669421192273*^9, 3.791669422848761*^9}, 
   3.791671906200926*^9, {3.791818445930882*^9, 3.791818474022731*^9}, {
   3.7978860990764523`*^9, 3.797886149042838*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"80b8dfa4-8e87-4d68-9b0c-350e619d7ab0"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gdd = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"gtt", "[", 
         RowBox[{"\[Rho]", ",", "z"}], "]"}], "0", "0", "0"},
       {"0", 
        RowBox[{"g\[Rho]\[Rho]", "[", 
         RowBox[{"\[Rho]", ",", "z"}], "]"}], "0", "0"},
       {"0", "0", 
        RowBox[{"g\[Rho]\[Rho]", "[", 
         RowBox[{"\[Rho]", ",", "z"}], "]"}], "0"},
       {"0", "0", "0", 
        RowBox[{"g\[Phi]\[Phi]", "[", 
         RowBox[{"\[Rho]", ",", "z"}], "]"}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["gdd = ", 
   MatrixForm[{{
      $CellContext`gtt[$CellContext`\[Rho], $CellContext`z], 0, 0, 0}, {0, 
      $CellContext`g\[Rho]\[Rho][$CellContext`\[Rho], $CellContext`z], 0, 
      0}, {0, 0, 
      $CellContext`g\[Rho]\[Rho][$CellContext`\[Rho], $CellContext`z], 0}, {
     0, 0, 0, 
      $CellContext`g\[Phi]\[Phi][$CellContext`\[Rho], $CellContext`z]}}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8210782385505247`*^9, 3.821078400860721*^9, 
  3.822395448482176*^9, 3.822400866774589*^9, 3.822515897741623*^9, 
  3.823472244186565*^9, 3.8237774101797857`*^9, 3.906753617633189*^9, 
  3.906755633203336*^9, 3.90675724919433*^9, 3.9068078009536867`*^9, 
  3.9068739830634403`*^9, 3.9070533315749693`*^9, 3.907056039502028*^9, 
  3.907090196990273*^9, 3.9071045309327517`*^9, 3.907272265024081*^9, 
  3.907943123900909*^9, 3.908014064673171*^9, 3.9081422526888638`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"a2aa2786-ea61-4b19-97fe-7cb6bc0c9464"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"LineElement = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"d", "[", "t", "]"}], "2"], " ", 
      RowBox[{"gtt", "[", 
       RowBox[{"\[Rho]", ",", "z"}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"d", "[", "z", "]"}], "2"], " ", 
      RowBox[{"g\[Rho]\[Rho]", "[", 
       RowBox[{"\[Rho]", ",", "z"}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"d", "[", "\[Rho]", "]"}], "2"], " ", 
      RowBox[{"g\[Rho]\[Rho]", "[", 
       RowBox[{"\[Rho]", ",", "z"}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"d", "[", "\[Phi]", "]"}], "2"], " ", 
      RowBox[{"g\[Phi]\[Phi]", "[", 
       RowBox[{"\[Rho]", ",", "z"}], "]"}]}]}],
    Short[#, 32]& ]}],
  SequenceForm["LineElement = ", 
   Short[$CellContext`d[$CellContext`t]^2 \
$CellContext`gtt[$CellContext`\[Rho], $CellContext`z] + \
$CellContext`d[$CellContext`z]^2 $CellContext`g\[Rho]\[Rho][$CellContext`\
\[Rho], $CellContext`z] + $CellContext`d[$CellContext`\[Rho]]^2 \
$CellContext`g\[Rho]\[Rho][$CellContext`\[Rho], $CellContext`z] + \
$CellContext`d[$CellContext`\[Phi]]^2 \
$CellContext`g\[Phi]\[Phi][$CellContext`\[Rho], $CellContext`z], 32]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8210782385505247`*^9, 3.821078400860721*^9, 
  3.822395448482176*^9, 3.822400866774589*^9, 3.822515897741623*^9, 
  3.823472244186565*^9, 3.8237774101797857`*^9, 3.906753617633189*^9, 
  3.906755633203336*^9, 3.90675724919433*^9, 3.9068078009536867`*^9, 
  3.9068739830634403`*^9, 3.9070533315749693`*^9, 3.907056039502028*^9, 
  3.907090196990273*^9, 3.9071045309327517`*^9, 3.907272265024081*^9, 
  3.907943123900909*^9, 3.908014064673171*^9, 3.9081422526967783`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"c125fea2-763a-4a9b-ad4a-4808a80a86e3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gUU = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        FractionBox["1", 
         RowBox[{"gtt", "[", 
          RowBox[{"\[Rho]", ",", "z"}], "]"}]], "0", "0", "0"},
       {"0", 
        FractionBox["1", 
         RowBox[{"g\[Rho]\[Rho]", "[", 
          RowBox[{"\[Rho]", ",", "z"}], "]"}]], "0", "0"},
       {"0", "0", 
        FractionBox["1", 
         RowBox[{"g\[Rho]\[Rho]", "[", 
          RowBox[{"\[Rho]", ",", "z"}], "]"}]], "0"},
       {"0", "0", "0", 
        FractionBox["1", 
         RowBox[{"g\[Phi]\[Phi]", "[", 
          RowBox[{"\[Rho]", ",", "z"}], "]"}]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["gUU = ", 
   MatrixForm[{{$CellContext`gtt[$CellContext`\[Rho], $CellContext`z]^(-1), 0,
       0, 0}, {0, $CellContext`g\[Rho]\[Rho][$CellContext`\[Rho], \
$CellContext`z]^(-1), 0, 0}, {
     0, 0, $CellContext`g\[Rho]\[Rho][$CellContext`\[Rho], \
$CellContext`z]^(-1), 0}, {
     0, 0, 0, $CellContext`g\[Phi]\[Phi][$CellContext`\[Rho], \
$CellContext`z]^(-1)}}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8210782385505247`*^9, 3.821078400860721*^9, 
  3.822395448482176*^9, 3.822400866774589*^9, 3.822515897741623*^9, 
  3.823472244186565*^9, 3.8237774101797857`*^9, 3.906753617633189*^9, 
  3.906755633203336*^9, 3.90675724919433*^9, 3.9068078009536867`*^9, 
  3.9068739830634403`*^9, 3.9070533315749693`*^9, 3.907056039502028*^9, 
  3.907090196990273*^9, 3.9071045309327517`*^9, 3.907272265024081*^9, 
  3.907943123900909*^9, 3.908014064673171*^9, 3.908142252709179*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"3b2b95de-ae35-4592-8fcc-1d0d8e87297c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gUU computed in \"\>", "\[InvisibleSpace]", 
   "0.0007149999999001011`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["gUU computed in ", 0.0007149999999001011, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{3.8210782385505247`*^9, 3.821078400860721*^9, 
  3.822395448482176*^9, 3.822400866774589*^9, 3.822515897741623*^9, 
  3.823472244186565*^9, 3.8237774101797857`*^9, 3.906753617633189*^9, 
  3.906755633203336*^9, 3.90675724919433*^9, 3.9068078009536867`*^9, 
  3.9068739830634403`*^9, 3.9070533315749693`*^9, 3.907056039502028*^9, 
  3.907090196990273*^9, 3.9071045309327517`*^9, 3.907272265024081*^9, 
  3.907943123900909*^9, 3.908014064673171*^9, 3.9081422527162113`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"27fcd4d4-5481-4f53-b117-398ae0d40850"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gamma computed in \"\>", "\[InvisibleSpace]", 
   "0.002027999999882013`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Gamma computed in ", 0.002027999999882013, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{3.8210782385505247`*^9, 3.821078400860721*^9, 
  3.822395448482176*^9, 3.822400866774589*^9, 3.822515897741623*^9, 
  3.823472244186565*^9, 3.8237774101797857`*^9, 3.906753617633189*^9, 
  3.906755633203336*^9, 3.90675724919433*^9, 3.9068078009536867`*^9, 
  3.9068739830634403`*^9, 3.9070533315749693`*^9, 3.907056039502028*^9, 
  3.907090196990273*^9, 3.9071045309327517`*^9, 3.907272265024081*^9, 
  3.907943123900909*^9, 3.908014064673171*^9, 3.908142252723247*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"3cf8bdc8-df89-414d-8c47-045c8c7afebd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Riemann(dddd) computed in \"\>", "\[InvisibleSpace]", 
   "0.008332999999993262`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Riemann(dddd) computed in ", 0.008332999999993262, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{3.8210782385505247`*^9, 3.821078400860721*^9, 
  3.822395448482176*^9, 3.822400866774589*^9, 3.822515897741623*^9, 
  3.823472244186565*^9, 3.8237774101797857`*^9, 3.906753617633189*^9, 
  3.906755633203336*^9, 3.90675724919433*^9, 3.9068078009536867`*^9, 
  3.9068739830634403`*^9, 3.9070533315749693`*^9, 3.907056039502028*^9, 
  3.907090196990273*^9, 3.9071045309327517`*^9, 3.907272265024081*^9, 
  3.907943123900909*^9, 3.908014064673171*^9, 3.908142252730618*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"10626f35-f314-468f-9086-087719456c1d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Riemann(Uddd) computed in \"\>", "\[InvisibleSpace]", 
   "0.008245999999871856`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Riemann(Uddd) computed in ", 0.008245999999871856, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{3.8210782385505247`*^9, 3.821078400860721*^9, 
  3.822395448482176*^9, 3.822400866774589*^9, 3.822515897741623*^9, 
  3.823472244186565*^9, 3.8237774101797857`*^9, 3.906753617633189*^9, 
  3.906755633203336*^9, 3.90675724919433*^9, 3.9068078009536867`*^9, 
  3.9068739830634403`*^9, 3.9070533315749693`*^9, 3.907056039502028*^9, 
  3.907090196990273*^9, 3.9071045309327517`*^9, 3.907272265024081*^9, 
  3.907943123900909*^9, 3.908014064673171*^9, 3.90814225273744*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"424aceb8-6c48-425a-ae90-c08b9d832dbf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ricci computed in \"\>", "\[InvisibleSpace]", 
   "0.013290999999981068`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Ricci computed in ", 0.013290999999981068`, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{3.8210782385505247`*^9, 3.821078400860721*^9, 
  3.822395448482176*^9, 3.822400866774589*^9, 3.822515897741623*^9, 
  3.823472244186565*^9, 3.8237774101797857`*^9, 3.906753617633189*^9, 
  3.906755633203336*^9, 3.90675724919433*^9, 3.9068078009536867`*^9, 
  3.9068739830634403`*^9, 3.9070533315749693`*^9, 3.907056039502028*^9, 
  3.907090196990273*^9, 3.9071045309327517`*^9, 3.907272265024081*^9, 
  3.907943123900909*^9, 3.908014064673171*^9, 3.9081422527450523`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"0f0d5fee-a809-46fa-ac6f-bc76bacc2f31"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Weyl computed in \"\>", "\[InvisibleSpace]", 
   "0.03943100000014965`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Weyl computed in ", 0.03943100000014965, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{3.8210782385505247`*^9, 3.821078400860721*^9, 
  3.822395448482176*^9, 3.822400866774589*^9, 3.822515897741623*^9, 
  3.823472244186565*^9, 3.8237774101797857`*^9, 3.906753617633189*^9, 
  3.906755633203336*^9, 3.90675724919433*^9, 3.9068078009536867`*^9, 
  3.9068739830634403`*^9, 3.9070533315749693`*^9, 3.907056039502028*^9, 
  3.907090196990273*^9, 3.9071045309327517`*^9, 3.907272265024081*^9, 
  3.907943123900909*^9, 3.908014064673171*^9, 3.908142252752746*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"8836100a-cf51-4231-8ea5-978b9ff87010"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Einstein computed in \"\>", "\[InvisibleSpace]", 
   "0.014165999999931955`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Einstein computed in ", 0.014165999999931955`, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{3.8210782385505247`*^9, 3.821078400860721*^9, 
  3.822395448482176*^9, 3.822400866774589*^9, 3.822515897741623*^9, 
  3.823472244186565*^9, 3.8237774101797857`*^9, 3.906753617633189*^9, 
  3.906755633203336*^9, 3.90675724919433*^9, 3.9068078009536867`*^9, 
  3.9068739830634403`*^9, 3.9070533315749693`*^9, 3.907056039502028*^9, 
  3.907090196990273*^9, 3.9071045309327517`*^9, 3.907272265024081*^9, 
  3.907943123900909*^9, 3.908014064673171*^9, 3.908142252760104*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"14f95ed5-5c75-4fa2-8141-90358133e542"],

Cell[BoxData["\<\"All tasks completed in 0.089726 seconds\"\>"], "Print",
 CellChangeTimes->{3.8210782385505247`*^9, 3.821078400860721*^9, 
  3.822395448482176*^9, 3.822400866774589*^9, 3.822515897741623*^9, 
  3.823472244186565*^9, 3.8237774101797857`*^9, 3.906753617633189*^9, 
  3.906755633203336*^9, 3.90675724919433*^9, 3.9068078009536867`*^9, 
  3.9068739830634403`*^9, 3.9070533315749693`*^9, 3.907056039502028*^9, 
  3.907090196990273*^9, 3.9071045309327517`*^9, 3.907272265024081*^9, 
  3.907943123900909*^9, 3.908014064673171*^9, 3.908142252768155*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"c4794162-f10d-4861-a920-424971bfc305"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.089895`", ",", 
   RowBox[{"{", 
    RowBox[{"Null", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.791148197805997*^9, 3.7911486910649033`*^9, 3.79118826253091*^9, 
   3.791191958158935*^9, 3.791193137681326*^9, 3.7911976893883677`*^9, 
   3.791197731234395*^9, 3.791198226080553*^9, 3.791496539414214*^9, 
   3.7915666573476267`*^9, 3.791566874543662*^9, 3.791566948421235*^9, {
   3.791645824825242*^9, 3.791645829977639*^9}, 3.791649393582891*^9, {
   3.791650606994244*^9, 3.7916506110379763`*^9}, 3.791669386725972*^9, 
   3.791669423812811*^9, {3.791818449715352*^9, 3.791818474739357*^9}, 
   3.7923359203394623`*^9, 3.7978861061384487`*^9, {3.7978861519231377`*^9, 
   3.79788615763968*^9}, 3.797890497206592*^9, 3.7979819475959997`*^9, 
   3.7980673278224*^9, 3.798444437933977*^9, 3.798465886411655*^9, 
   3.798557087604826*^9, 3.7988352093501577`*^9, 3.798893891252904*^9, 
   3.7988940307899714`*^9, 3.7988974895140123`*^9, 3.798905710086164*^9, 
   3.7989217257771797`*^9, 3.798923695126525*^9, 3.798923730432921*^9, 
   3.817044246594202*^9, 3.817046009044578*^9, 3.8171874119834957`*^9, 
   3.817190371719973*^9, 3.817203819635787*^9, 3.817214450344941*^9, 
   3.817242261779014*^9, 3.817958356244337*^9, 3.818057189373061*^9, 
   3.819262893935473*^9, 3.819368231323724*^9, 3.819745022178385*^9, 
   3.819746858393907*^9, 3.820207700141035*^9, 3.820333676686696*^9, 
   3.820933684907699*^9, {3.821078232627214*^9, 3.82107823865772*^9}, 
   3.8210784009559183`*^9, 3.8223954486452293`*^9, 3.822400866871051*^9, 
   3.822515897830731*^9, 3.823472244278307*^9, 3.823777410349965*^9, 
   3.9067536177582417`*^9, 3.9067556333210173`*^9, 3.906757249296055*^9, 
   3.906807801127317*^9, 3.906873983215831*^9, 3.907053331721828*^9, 
   3.907056039637258*^9, 3.9070901971198397`*^9, 3.907104531003426*^9, 
   3.907272265154291*^9, 3.90794312398705*^9, 3.9080140648022327`*^9, 
   3.908142252775506*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"9fc5fb42-0b5b-4578-808f-c2975502108c"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"g\[Rho]\[Rho]", "[", 
   RowBox[{"\[Rho]_", ",", "z_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"16", " ", "Cf", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"2", " ", "c1"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"b", "[", "0", "]"}]}], "-", 
       RowBox[{"2", " ", "z", " ", 
        RowBox[{"b", "[", "1", "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"w1", "-", "z", "+", 
          SqrtBox[
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
            SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
        RowBox[{"b", "[", "1", "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"w2", "-", "z", "+", 
          SqrtBox[
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
            SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
        RowBox[{"b", "[", "1", "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"w3", "-", "z", "+", 
          SqrtBox[
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
            SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
        RowBox[{"b", "[", "1", "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"w4", "-", "z", "+", 
          SqrtBox[
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
            SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
        RowBox[{"b", "[", "1", "]"}]}], "-", 
       RowBox[{
        SuperscriptBox["\[Rho]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"b", "[", "1", "]"}], "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z", "2"], " ", 
        RowBox[{"b", "[", "2", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[Rho]", "2"], " ", 
        RowBox[{"b", "[", "2", "]"}]}], "+", 
       RowBox[{"4", " ", "w1", " ", 
        RowBox[{"(", 
         RowBox[{"w1", "-", "z", "+", 
          SqrtBox[
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
            SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
        RowBox[{"b", "[", "2", "]"}]}], "-", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"w1", "-", "z", "+", 
           SqrtBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
             SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"], " ", 
        RowBox[{"b", "[", "2", "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", "w2"}], "-", "z", "+", 
          SqrtBox[
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
            SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"w2", "-", "z", "+", 
          SqrtBox[
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
            SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
        RowBox[{"b", "[", "2", "]"}]}], "+", 
       RowBox[{"4", " ", "w3", " ", 
        RowBox[{"(", 
         RowBox[{"w3", "-", "z", "+", 
          SqrtBox[
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
            SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
        RowBox[{"b", "[", "2", "]"}]}], "-", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"w3", "-", "z", "+", 
           SqrtBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
             SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"], " ", 
        RowBox[{"b", "[", "2", "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", "w4"}], "-", "z", "+", 
          SqrtBox[
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
            SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"w4", "-", "z", "+", 
          SqrtBox[
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
            SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
        RowBox[{"b", "[", "2", "]"}]}], "-", 
       RowBox[{"4", " ", "z", " ", 
        SuperscriptBox["\[Rho]", "2"], " ", 
        RowBox[{"b", "[", "1", "]"}], " ", 
        RowBox[{"b", "[", "2", "]"}]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["z", "2"], " ", 
        SuperscriptBox["\[Rho]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"b", "[", "2", "]"}], "2"]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox["\[Rho]", "4"], " ", 
        SuperscriptBox[
         RowBox[{"b", "[", "2", "]"}], "2"]}]}]], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"w1", "-", "z", "+", 
        SqrtBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
          SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"w2", "-", "z", "+", 
        SqrtBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
          SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "5"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"w3", "-", "z", "+", 
        SqrtBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
          SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"w4", "-", "z", "+", 
        SqrtBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
          SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "5"]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"w1", "-", "w2", "+", 
        SqrtBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
          SuperscriptBox["\[Rho]", "2"]}]], "-", 
        SqrtBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
          SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"w2", "-", "w3", "+", 
        SqrtBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
          SuperscriptBox["\[Rho]", "2"]}]], "-", 
        SqrtBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
          SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"w1", "-", "w4", "+", 
        SqrtBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
          SuperscriptBox["\[Rho]", "2"]}]], "-", 
        SqrtBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
          SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"w3", "-", "w4", "+", 
        SqrtBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
          SuperscriptBox["\[Rho]", "2"]}]], "-", 
        SqrtBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
          SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Rho]", "2"], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"w1", "-", "z", "+", 
          SqrtBox[
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
            SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Rho]", "2"], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"w2", "-", "z", "+", 
          SqrtBox[
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
            SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[Rho]", "2"], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"w1", "-", "z", "+", 
           SqrtBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
             SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"w3", "-", "z", "+", 
           SqrtBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
             SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], "2"], " ", 
     
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Rho]", "2"], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"w3", "-", "z", "+", 
          SqrtBox[
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
            SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[Rho]", "2"], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"w2", "-", "z", "+", 
           SqrtBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
             SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"w4", "-", "z", "+", 
           SqrtBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
             SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], "2"], " ", 
     
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Rho]", "2"], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"w4", "-", "z", "+", 
          SqrtBox[
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
            SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"]}], ")"}]}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.797886182145092*^9, 3.7978861848645897`*^9}, {
   3.7978863678933764`*^9, 3.79788636973917*^9}, 3.7988352188206367`*^9, 
   3.7988357449470873`*^9, {3.79889707676612*^9, 3.7988970781690617`*^9}, {
   3.798897230522986*^9, 3.798897234531138*^9}, {3.798905613476857*^9, 
   3.798905659094733*^9}, {3.798905694337225*^9, 3.798905700512856*^9}, 
   3.798909857063644*^9, {3.798910014011989*^9, 3.798910028978436*^9}, 
   3.798923645353059*^9, {3.798923715004364*^9, 3.798923724037064*^9}, {
   3.8170442314377747`*^9, 3.8170442387344637`*^9}, {3.8170459889174557`*^9, 
   3.817046003133073*^9}, 3.817046157884552*^9, 3.817187393254776*^9, 
   3.817187446133431*^9, 3.817213012502447*^9, 3.8172130449297113`*^9, {
   3.8172422443159122`*^9, 3.817242253223624*^9}, 3.8197468511737127`*^9, {
   3.821078368756521*^9, 3.821078382549881*^9}, 3.8225159312015963`*^9, {
   3.910445146429336*^9, 
   3.9104451522653418`*^9}},ExpressionUUID->"548068a4-37a6-4591-af4f-\
9c5b5960b83e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"gtt", "[", 
   RowBox[{"\[Rho]_", ",", "z_"}], "]"}], ":=", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"b", "[", "0", "]"}]}], "+", 
       RowBox[{"2", " ", "z", " ", 
        RowBox[{"b", "[", "1", "]"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z", "2"], " ", 
        RowBox[{"b", "[", "2", "]"}]}], "-", 
       RowBox[{
        SuperscriptBox["\[Rho]", "2"], " ", 
        RowBox[{"b", "[", "2", "]"}]}]}]], " ", 
     RowBox[{"(", 
      RowBox[{"w1", "-", "z", "+", 
       SqrtBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
         SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"w3", "-", "z", "+", 
       SqrtBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
         SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"w2", "-", "z", "+", 
       SqrtBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
         SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"w4", "-", "z", "+", 
       SqrtBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
         SuperscriptBox["\[Rho]", "2"]}]]}], 
      ")"}]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g\[Phi]\[Phi]", "[", 
   RowBox[{"\[Rho]_", ",", "z_"}], "]"}], ":=", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"b", "[", "0", "]"}]}], "-", 
      RowBox[{"2", " ", "z", " ", 
       RowBox[{"b", "[", "1", "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["z", "2"], " ", 
       RowBox[{"b", "[", "2", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[Rho]", "2"], " ", 
       RowBox[{"b", "[", "2", "]"}]}]}]], " ", 
    SuperscriptBox["\[Rho]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"w2", "-", "z", "+", 
      SqrtBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
        SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"w4", "-", "z", "+", 
      SqrtBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
        SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"w1", "-", "z", "+", 
      SqrtBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
        SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"w3", "-", "z", "+", 
      SqrtBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
        SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]]}]}], "Input",
 CellChangeTimes->{{3.797886203803812*^9, 3.797886222881604*^9}, {
  3.797886374258698*^9, 3.797886379512279*^9}, {3.798835222562726*^9, 
  3.7988352254317837`*^9}, {3.798835297298028*^9, 3.798835305797946*^9}, {
  3.798897166358191*^9, 3.798897180780836*^9}, {3.798897220670624*^9, 
  3.798897225051214*^9}, {3.798897470891962*^9, 3.798897482683716*^9}, {
  3.79890555680884*^9, 3.798905567500352*^9}, {3.798909845194973*^9, 
  3.798909852981945*^9}, {3.798922449223568*^9, 3.7989224536519117`*^9}, {
  3.798922484270968*^9, 3.7989224925463552`*^9}, {3.817044203227791*^9, 
  3.8170442165912933`*^9}, {3.8171873567121487`*^9, 3.81718737664755*^9}, {
  3.817212981948621*^9, 3.8172129907346573`*^9}, {3.8172420446036673`*^9, 
  3.817242051834993*^9}, {3.819746789090601*^9, 3.819746832106913*^9}, {
  3.8210783538376904`*^9, 3.821078360714753*^9}, {3.8225159499771338`*^9, 
  3.822515960775823*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"c5ce2b8e-b496-43f4-814f-93c197c4fa17"],

Cell[BoxData[
 RowBox[{
  RowBox[{"gt\[Phi]", "[", 
   RowBox[{"\[Rho]_", ",", "z_"}], "]"}], ":=", "0"}]], "Input",
 CellChangeTimes->{{3.798444743924076*^9, 3.7984447466941643`*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"a21dbe15-4a70-41fc-8d97-cae7602bd681"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ParallelTable", "[", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"EUd", "[", 
      RowBox[{"[", 
       RowBox[{"i", ",", "j"}], "]"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"w1", "\[Rule]", "1"}], ",", 
       RowBox[{"w2", "\[Rule]", "3"}], ",", 
       RowBox[{"w3", "\[Rule]", "5"}], ",", 
       RowBox[{"w4", "\[Rule]", "7"}], ",", 
       RowBox[{"Cf", "\[Rule]", "12"}], ",", 
       RowBox[{"z", "\[Rule]", "3"}], ",", 
       RowBox[{"\[Rho]", "\[Rule]", "17"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "2", "]"}], "\[Rule]", 
        RowBox[{"3", "/", "2"}]}], ",", 
       RowBox[{
        RowBox[{"b", "[", "0", "]"}], "\[Rule]", 
        RowBox[{"1", "/", "2"}]}]}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.81719055966952*^9, 3.817190590790447*^9, {3.817199977753283*^9, 
   3.81719997788737*^9}, {3.817200019887167*^9, 3.817200023179826*^9}, {
   3.8172021465368023`*^9, 3.8172021492156763`*^9}, {3.81720388834265*^9, 
   3.817203906974374*^9}, {3.8172093326351*^9, 3.817209336753036*^9}, {
   3.817209367652076*^9, 3.817209368265747*^9}, {3.8172133032983103`*^9, 
   3.8172133448899603`*^9}, {3.81724227779709*^9, 3.817242293396891*^9}, 
   3.8172423412983313`*^9, {3.8210784213779984`*^9, 3.821078465005831*^9}, 
   3.822516005546526*^9, {3.822516154501408*^9, 3.822516155723405*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"e1e18ac8-39e3-458f-8035-231998c172fa"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.817203908928123*^9, 3.817203915385907*^9}, 
   3.817209341220427*^9, 3.817209377314396*^9, 3.81721331998521*^9, 
   3.81721336319053*^9, 3.8172144749103403`*^9, 3.8172423271590023`*^9, 
   3.817958402501706*^9, 3.8192629340596237`*^9, 3.8193682759942636`*^9, 
   3.81974506829643*^9, 3.8197468656208763`*^9, 3.820207708219664*^9, 
   3.820333687429144*^9, 3.8209336998187437`*^9, {3.8210784144354753`*^9, 
   3.821078433575603*^9}, {3.821078466968594*^9, 3.821078469075901*^9}, 
   3.8223954600343513`*^9, 3.8224008752845*^9, 3.822516045562684*^9, 
   3.823777456763094*^9, 3.906753679810186*^9, 3.9067556746110153`*^9, 
   3.9067572898332033`*^9, 3.906807829662171*^9, 3.906874012936345*^9, 
   3.9070533578178377`*^9, 3.907056091512608*^9, 3.90709022005087*^9, 
   3.9071045613150454`*^9, 3.907272321590337*^9, 3.907943169064847*^9, 
   3.9080141067956667`*^9, 3.9081422999924517`*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"6702fcf1-98bc-411c-a660-7625a7b2b14c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ParallelTable", "[", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"EUd", "[", 
      RowBox[{"[", 
       RowBox[{"i", ",", "j"}], "]"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"w1", "\[Rule]", "0"}], ",", 
       RowBox[{"w2", "\[Rule]", "4"}], ",", 
       RowBox[{"w3", "\[Rule]", "6"}], ",", 
       RowBox[{"w4", "\[Rule]", "8"}], ",", 
       RowBox[{"Cf", "\[Rule]", "11"}], ",", 
       RowBox[{"z", "\[Rule]", "2"}], ",", 
       RowBox[{"\[Rho]", "\[Rule]", "19"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "2", "]"}], "\[Rule]", 
        RowBox[{"5", "/", "2"}]}], ",", 
       RowBox[{
        RowBox[{"b", "[", "0", "]"}], "\[Rule]", 
        RowBox[{"3", "/", "2"}]}], ",", 
       RowBox[{"c1", "\[Rule]", "0"}]}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.822516060802421*^9, 3.8225161903135977`*^9}, {
  3.910445161314147*^9, 
  3.910445162186204*^9}},ExpressionUUID->"fef014d2-2b1c-4524-aa90-\
21d0c1fd3ded"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.822516147662664*^9, 3.8225161933625107`*^9, 
  3.823777473737381*^9, 3.906753739813978*^9, 3.906755715487887*^9, 
  3.9068078829965057`*^9, 3.9070533838678207`*^9, 3.907090266467683*^9, 
  3.907943217150979*^9, 3.9080141628950357`*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"2523dd38-c743-4e76-9126-ffeb1786bc1a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ParallelTable", "[", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"EUd", "[", 
      RowBox[{"[", 
       RowBox[{"i", ",", "j"}], "]"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"w1", "\[Rule]", "0"}], ",", 
       RowBox[{"w2", "\[Rule]", "4"}], ",", 
       RowBox[{"w3", "\[Rule]", "6"}], ",", 
       RowBox[{"w4", "\[Rule]", "8"}], ",", 
       RowBox[{"Cf", "\[Rule]", "11"}], ",", 
       RowBox[{"z", "\[Rule]", "5"}], ",", 
       RowBox[{"\[Rho]", "\[Rule]", "19"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "2", "]"}], "\[Rule]", 
        RowBox[{"5", "/", "2"}]}], ",", 
       RowBox[{
        RowBox[{"b", "[", "0", "]"}], "\[Rule]", 
        RowBox[{"3", "/", "2"}]}], ",", 
       RowBox[{"c1", "\[Rule]", "0"}]}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.822516217414637*^9, 3.8225162177072*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"e05bfbec-260c-4dd6-ad44-6f88436a91e4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.822516341293543*^9, 3.906753885521261*^9, 
  3.9067558215224648`*^9, 3.9068080219110518`*^9, 3.906874058084209*^9, 
  3.907053420991344*^9, 3.907090387851308*^9, 3.907943353199758*^9, 
  3.9080142931418953`*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"a806f863-dd0f-4d77-aece-c39063478697"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["C-metric + multipoles b1 & b2", "Subsection",
 CellChangeTimes->{{3.906873808613861*^9, 3.906873835337447*^9}, {
  3.910445246068722*^9, 
  3.9104452761520243`*^9}},ExpressionUUID->"7d43c8b1-9dde-4187-a8d6-\
3df3524e662b"],

Cell[BoxData[
 RowBox[{"<<", "EDCRGTCcode.m"}]], "Input",
 CellChangeTimes->{{3.650401034792473*^9, 3.650401034793577*^9}, {
  3.671525014986462*^9, 3.671525018798227*^9}},
 CellLabel->
  "In[104]:=",ExpressionUUID->"78841e6a-1c74-4565-96d3-368d53ca8e11"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"xCoord", "=", 
   RowBox[{"{", 
    RowBox[{"t", ",", "\[Rho]", ",", "z", ",", "\[Phi]"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"gtt", "[", 
        RowBox[{"\[Rho]", ",", "z"}], "]"}], ",", "0", ",", "0", ",", "0"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"g\[Rho]\[Rho]", "[", 
        RowBox[{"\[Rho]", ",", "z"}], "]"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{"g\[Rho]\[Rho]", "[", 
        RowBox[{"\[Rho]", ",", "z"}], "]"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", 
       RowBox[{"g\[Phi]\[Phi]", "[", 
        RowBox[{"\[Rho]", ",", "z"}], "]"}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"RGtensors", "[", 
    RowBox[{"g", ",", "xCoord"}], "]"}], " ", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0"}], "}"}]}], "//", "Timing"}]}], "Input",
 CellChangeTimes->{{3.650401045493724*^9, 3.650401045494308*^9}, {
   3.650401088828333*^9, 3.650401188707308*^9}, {3.65040130888771*^9, 
   3.650401374621432*^9}, {3.650403187725769*^9, 3.650403309417716*^9}, {
   3.650404805087585*^9, 3.650404805381521*^9}, {3.650820061966659*^9, 
   3.65082008015928*^9}, {3.650824489747993*^9, 3.650824520745285*^9}, {
   3.650824561154883*^9, 3.650824620900137*^9}, {3.650826121158115*^9, 
   3.650826144186575*^9}, {3.650826176521719*^9, 3.650826194321255*^9}, {
   3.663526408927942*^9, 3.663526458661464*^9}, {3.800915173223309*^9, 
   3.800915242454796*^9}, 3.80091530103424*^9, {3.801001500219953*^9, 
   3.8010015090073423`*^9}, 3.801001951576619*^9, 3.801067267733212*^9, 
   3.816207951700088*^9, 3.816208563284668*^9, {3.816208770442947*^9, 
   3.816208774197112*^9}, 3.8162139487198973`*^9, 3.816214190085908*^9, 
   3.821079004312367*^9, {3.821079951067294*^9, 3.8210799708746853`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"e63bfb5d-e0aa-49e6-abf7-e669d8df6ee3"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gdd = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"gtt", "[", 
         RowBox[{"\[Rho]", ",", "z"}], "]"}], "0", "0", "0"},
       {"0", 
        RowBox[{"g\[Rho]\[Rho]", "[", 
         RowBox[{"\[Rho]", ",", "z"}], "]"}], "0", "0"},
       {"0", "0", 
        RowBox[{"g\[Rho]\[Rho]", "[", 
         RowBox[{"\[Rho]", ",", "z"}], "]"}], "0"},
       {"0", "0", "0", 
        RowBox[{"g\[Phi]\[Phi]", "[", 
         RowBox[{"\[Rho]", ",", "z"}], "]"}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["gdd = ", 
   MatrixForm[{{
      $CellContext`gtt[$CellContext`\[Rho], $CellContext`z], 0, 0, 0}, {0, 
      $CellContext`g\[Rho]\[Rho][$CellContext`\[Rho], $CellContext`z], 0, 
      0}, {0, 0, 
      $CellContext`g\[Rho]\[Rho][$CellContext`\[Rho], $CellContext`z], 0}, {
     0, 0, 0, 
      $CellContext`g\[Phi]\[Phi][$CellContext`\[Rho], $CellContext`z]}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.6751115760308647`*^9, 3.675280323217163*^9, 3.675424594047071*^9, 
   3.6755310870164022`*^9, 3.675533301019403*^9, 3.676385391557538*^9, 
   3.67674192178712*^9, 3.6767421597087317`*^9, 3.6770130294070053`*^9, 
   3.677025218567747*^9, 3.6771832544406333`*^9, 3.6771834553546963`*^9, 
   3.6774570090482483`*^9, 3.67794552531977*^9, 3.678026002876361*^9, 
   3.678445297979114*^9, 3.6785304188485003`*^9, 3.678560918949512*^9, 
   3.6786270674101954`*^9, 3.6786386821904*^9, 3.6788211851605253`*^9, 
   3.679081424308052*^9, 3.679419211158784*^9, 3.679422890215361*^9, 
   3.6796736143141327`*^9, 3.679748338605852*^9, 3.679765337388184*^9, 
   3.797948350196663*^9, 3.797967818993128*^9, 3.798055963732964*^9, 
   3.7984102510956287`*^9, 3.798469738703977*^9, 3.798494728286681*^9, 
   3.798527571944763*^9, 3.798583306353718*^9, 3.799073752049745*^9, 
   3.8009153050083113`*^9, 3.800915472197627*^9, {3.800915681831602*^9, 
   3.800915698298079*^9}, {3.8009767564744043`*^9, 3.800976767382944*^9}, 
   3.8009768218080883`*^9, 3.8010026400825157`*^9, 3.801003616629698*^9, 
   3.801065679649582*^9, 3.801067269290285*^9, 3.801068953556444*^9, 
   3.8010691415655127`*^9, 3.803985376777277*^9, {3.811277285341031*^9, 
   3.811277302634725*^9}, 3.81132530466402*^9, 3.816207940045898*^9, 
   3.81620797327138*^9, 3.816208567407257*^9, 3.816208776751939*^9, 
   3.8162139523910017`*^9, 3.816214087700077*^9, 3.81621419374117*^9, 
   3.821079008480822*^9, 3.821079974430655*^9, 3.821129939850134*^9, 
   3.821224173868885*^9, 3.821225177623151*^9, 3.821225701530505*^9, 
   3.821225947510275*^9, 3.821226084489311*^9, 3.821226198347748*^9, 
   3.822395758484126*^9, 3.822396683324765*^9, 3.8224010570391073`*^9, 
   3.8225187107276154`*^9, 3.8226882122686*^9, 3.822747829646896*^9, 
   3.822774914166719*^9, 3.8233709835948477`*^9, 3.82338645223967*^9, 
   3.823472265423621*^9, 3.8237774811693*^9, 3.823855772994938*^9, 
   3.826491932951641*^9, 3.826583947845808*^9, 3.8280145759718924`*^9, 
   3.829261299678863*^9, 3.8989566670976152`*^9, 3.906839656617056*^9, 
   3.907096438938918*^9, 3.907099158620049*^9, 3.9071015537519073`*^9, 
   3.907336510515088*^9, 3.908062304693246*^9, 3.908062360104616*^9, 
   3.90814829341088*^9, 3.908175595689065*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"7a618704-e67c-4372-b58c-c5171752b67e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"LineElement = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"d", "[", "t", "]"}], "2"], " ", 
      RowBox[{"gtt", "[", 
       RowBox[{"\[Rho]", ",", "z"}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"d", "[", "z", "]"}], "2"], " ", 
      RowBox[{"g\[Rho]\[Rho]", "[", 
       RowBox[{"\[Rho]", ",", "z"}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"d", "[", "\[Rho]", "]"}], "2"], " ", 
      RowBox[{"g\[Rho]\[Rho]", "[", 
       RowBox[{"\[Rho]", ",", "z"}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"d", "[", "\[Phi]", "]"}], "2"], " ", 
      RowBox[{"g\[Phi]\[Phi]", "[", 
       RowBox[{"\[Rho]", ",", "z"}], "]"}]}]}],
    Short[#, 32]& ]}],
  SequenceForm["LineElement = ", 
   Short[$CellContext`d[$CellContext`t]^2 \
$CellContext`gtt[$CellContext`\[Rho], $CellContext`z] + \
$CellContext`d[$CellContext`z]^2 $CellContext`g\[Rho]\[Rho][$CellContext`\
\[Rho], $CellContext`z] + $CellContext`d[$CellContext`\[Rho]]^2 \
$CellContext`g\[Rho]\[Rho][$CellContext`\[Rho], $CellContext`z] + \
$CellContext`d[$CellContext`\[Phi]]^2 \
$CellContext`g\[Phi]\[Phi][$CellContext`\[Rho], $CellContext`z], 32]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.6751115760308647`*^9, 3.675280323217163*^9, 3.675424594047071*^9, 
   3.6755310870164022`*^9, 3.675533301019403*^9, 3.676385391557538*^9, 
   3.67674192178712*^9, 3.6767421597087317`*^9, 3.6770130294070053`*^9, 
   3.677025218567747*^9, 3.6771832544406333`*^9, 3.6771834553546963`*^9, 
   3.6774570090482483`*^9, 3.67794552531977*^9, 3.678026002876361*^9, 
   3.678445297979114*^9, 3.6785304188485003`*^9, 3.678560918949512*^9, 
   3.6786270674101954`*^9, 3.6786386821904*^9, 3.6788211851605253`*^9, 
   3.679081424308052*^9, 3.679419211158784*^9, 3.679422890215361*^9, 
   3.6796736143141327`*^9, 3.679748338605852*^9, 3.679765337388184*^9, 
   3.797948350196663*^9, 3.797967818993128*^9, 3.798055963732964*^9, 
   3.7984102510956287`*^9, 3.798469738703977*^9, 3.798494728286681*^9, 
   3.798527571944763*^9, 3.798583306353718*^9, 3.799073752049745*^9, 
   3.8009153050083113`*^9, 3.800915472197627*^9, {3.800915681831602*^9, 
   3.800915698298079*^9}, {3.8009767564744043`*^9, 3.800976767382944*^9}, 
   3.8009768218080883`*^9, 3.8010026400825157`*^9, 3.801003616629698*^9, 
   3.801065679649582*^9, 3.801067269290285*^9, 3.801068953556444*^9, 
   3.8010691415655127`*^9, 3.803985376777277*^9, {3.811277285341031*^9, 
   3.811277302634725*^9}, 3.81132530466402*^9, 3.816207940045898*^9, 
   3.81620797327138*^9, 3.816208567407257*^9, 3.816208776751939*^9, 
   3.8162139523910017`*^9, 3.816214087700077*^9, 3.81621419374117*^9, 
   3.821079008480822*^9, 3.821079974430655*^9, 3.821129939850134*^9, 
   3.821224173868885*^9, 3.821225177623151*^9, 3.821225701530505*^9, 
   3.821225947510275*^9, 3.821226084489311*^9, 3.821226198347748*^9, 
   3.822395758484126*^9, 3.822396683324765*^9, 3.8224010570391073`*^9, 
   3.8225187107276154`*^9, 3.8226882122686*^9, 3.822747829646896*^9, 
   3.822774914166719*^9, 3.8233709835948477`*^9, 3.82338645223967*^9, 
   3.823472265423621*^9, 3.8237774811693*^9, 3.823855772994938*^9, 
   3.826491932951641*^9, 3.826583947845808*^9, 3.8280145759718924`*^9, 
   3.829261299678863*^9, 3.8989566670976152`*^9, 3.906839656617056*^9, 
   3.907096438938918*^9, 3.907099158620049*^9, 3.9071015537519073`*^9, 
   3.907336510515088*^9, 3.908062304693246*^9, 3.908062360104616*^9, 
   3.90814829341088*^9, 3.9081755956954813`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"4cd8d5d7-909e-4141-bef1-b1858ee3671c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gUU = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        FractionBox["1", 
         RowBox[{"gtt", "[", 
          RowBox[{"\[Rho]", ",", "z"}], "]"}]], "0", "0", "0"},
       {"0", 
        FractionBox["1", 
         RowBox[{"g\[Rho]\[Rho]", "[", 
          RowBox[{"\[Rho]", ",", "z"}], "]"}]], "0", "0"},
       {"0", "0", 
        FractionBox["1", 
         RowBox[{"g\[Rho]\[Rho]", "[", 
          RowBox[{"\[Rho]", ",", "z"}], "]"}]], "0"},
       {"0", "0", "0", 
        FractionBox["1", 
         RowBox[{"g\[Phi]\[Phi]", "[", 
          RowBox[{"\[Rho]", ",", "z"}], "]"}]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["gUU = ", 
   MatrixForm[{{$CellContext`gtt[$CellContext`\[Rho], $CellContext`z]^(-1), 0,
       0, 0}, {0, $CellContext`g\[Rho]\[Rho][$CellContext`\[Rho], \
$CellContext`z]^(-1), 0, 0}, {
     0, 0, $CellContext`g\[Rho]\[Rho][$CellContext`\[Rho], \
$CellContext`z]^(-1), 0}, {
     0, 0, 0, $CellContext`g\[Phi]\[Phi][$CellContext`\[Rho], \
$CellContext`z]^(-1)}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.6751115760308647`*^9, 3.675280323217163*^9, 3.675424594047071*^9, 
   3.6755310870164022`*^9, 3.675533301019403*^9, 3.676385391557538*^9, 
   3.67674192178712*^9, 3.6767421597087317`*^9, 3.6770130294070053`*^9, 
   3.677025218567747*^9, 3.6771832544406333`*^9, 3.6771834553546963`*^9, 
   3.6774570090482483`*^9, 3.67794552531977*^9, 3.678026002876361*^9, 
   3.678445297979114*^9, 3.6785304188485003`*^9, 3.678560918949512*^9, 
   3.6786270674101954`*^9, 3.6786386821904*^9, 3.6788211851605253`*^9, 
   3.679081424308052*^9, 3.679419211158784*^9, 3.679422890215361*^9, 
   3.6796736143141327`*^9, 3.679748338605852*^9, 3.679765337388184*^9, 
   3.797948350196663*^9, 3.797967818993128*^9, 3.798055963732964*^9, 
   3.7984102510956287`*^9, 3.798469738703977*^9, 3.798494728286681*^9, 
   3.798527571944763*^9, 3.798583306353718*^9, 3.799073752049745*^9, 
   3.8009153050083113`*^9, 3.800915472197627*^9, {3.800915681831602*^9, 
   3.800915698298079*^9}, {3.8009767564744043`*^9, 3.800976767382944*^9}, 
   3.8009768218080883`*^9, 3.8010026400825157`*^9, 3.801003616629698*^9, 
   3.801065679649582*^9, 3.801067269290285*^9, 3.801068953556444*^9, 
   3.8010691415655127`*^9, 3.803985376777277*^9, {3.811277285341031*^9, 
   3.811277302634725*^9}, 3.81132530466402*^9, 3.816207940045898*^9, 
   3.81620797327138*^9, 3.816208567407257*^9, 3.816208776751939*^9, 
   3.8162139523910017`*^9, 3.816214087700077*^9, 3.81621419374117*^9, 
   3.821079008480822*^9, 3.821079974430655*^9, 3.821129939850134*^9, 
   3.821224173868885*^9, 3.821225177623151*^9, 3.821225701530505*^9, 
   3.821225947510275*^9, 3.821226084489311*^9, 3.821226198347748*^9, 
   3.822395758484126*^9, 3.822396683324765*^9, 3.8224010570391073`*^9, 
   3.8225187107276154`*^9, 3.8226882122686*^9, 3.822747829646896*^9, 
   3.822774914166719*^9, 3.8233709835948477`*^9, 3.82338645223967*^9, 
   3.823472265423621*^9, 3.8237774811693*^9, 3.823855772994938*^9, 
   3.826491932951641*^9, 3.826583947845808*^9, 3.8280145759718924`*^9, 
   3.829261299678863*^9, 3.8989566670976152`*^9, 3.906839656617056*^9, 
   3.907096438938918*^9, 3.907099158620049*^9, 3.9071015537519073`*^9, 
   3.907336510515088*^9, 3.908062304693246*^9, 3.908062360104616*^9, 
   3.90814829341088*^9, 3.9081755957062397`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"fbed6c86-075e-497a-b1a0-f9ab135f3a82"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gUU computed in \"\>", "\[InvisibleSpace]", 
   "0.0006759999999701449`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["gUU computed in ", 0.0006759999999701449, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.6751115760308647`*^9, 3.675280323217163*^9, 3.675424594047071*^9, 
   3.6755310870164022`*^9, 3.675533301019403*^9, 3.676385391557538*^9, 
   3.67674192178712*^9, 3.6767421597087317`*^9, 3.6770130294070053`*^9, 
   3.677025218567747*^9, 3.6771832544406333`*^9, 3.6771834553546963`*^9, 
   3.6774570090482483`*^9, 3.67794552531977*^9, 3.678026002876361*^9, 
   3.678445297979114*^9, 3.6785304188485003`*^9, 3.678560918949512*^9, 
   3.6786270674101954`*^9, 3.6786386821904*^9, 3.6788211851605253`*^9, 
   3.679081424308052*^9, 3.679419211158784*^9, 3.679422890215361*^9, 
   3.6796736143141327`*^9, 3.679748338605852*^9, 3.679765337388184*^9, 
   3.797948350196663*^9, 3.797967818993128*^9, 3.798055963732964*^9, 
   3.7984102510956287`*^9, 3.798469738703977*^9, 3.798494728286681*^9, 
   3.798527571944763*^9, 3.798583306353718*^9, 3.799073752049745*^9, 
   3.8009153050083113`*^9, 3.800915472197627*^9, {3.800915681831602*^9, 
   3.800915698298079*^9}, {3.8009767564744043`*^9, 3.800976767382944*^9}, 
   3.8009768218080883`*^9, 3.8010026400825157`*^9, 3.801003616629698*^9, 
   3.801065679649582*^9, 3.801067269290285*^9, 3.801068953556444*^9, 
   3.8010691415655127`*^9, 3.803985376777277*^9, {3.811277285341031*^9, 
   3.811277302634725*^9}, 3.81132530466402*^9, 3.816207940045898*^9, 
   3.81620797327138*^9, 3.816208567407257*^9, 3.816208776751939*^9, 
   3.8162139523910017`*^9, 3.816214087700077*^9, 3.81621419374117*^9, 
   3.821079008480822*^9, 3.821079974430655*^9, 3.821129939850134*^9, 
   3.821224173868885*^9, 3.821225177623151*^9, 3.821225701530505*^9, 
   3.821225947510275*^9, 3.821226084489311*^9, 3.821226198347748*^9, 
   3.822395758484126*^9, 3.822396683324765*^9, 3.8224010570391073`*^9, 
   3.8225187107276154`*^9, 3.8226882122686*^9, 3.822747829646896*^9, 
   3.822774914166719*^9, 3.8233709835948477`*^9, 3.82338645223967*^9, 
   3.823472265423621*^9, 3.8237774811693*^9, 3.823855772994938*^9, 
   3.826491932951641*^9, 3.826583947845808*^9, 3.8280145759718924`*^9, 
   3.829261299678863*^9, 3.8989566670976152`*^9, 3.906839656617056*^9, 
   3.907096438938918*^9, 3.907099158620049*^9, 3.9071015537519073`*^9, 
   3.907336510515088*^9, 3.908062304693246*^9, 3.908062360104616*^9, 
   3.90814829341088*^9, 3.908175595710093*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"68ab0a28-3cb1-486c-b196-97ead36c949b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gamma computed in \"\>", "\[InvisibleSpace]", 
   "0.0028720000000248547`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Gamma computed in ", 0.0028720000000248547`, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.6751115760308647`*^9, 3.675280323217163*^9, 3.675424594047071*^9, 
   3.6755310870164022`*^9, 3.675533301019403*^9, 3.676385391557538*^9, 
   3.67674192178712*^9, 3.6767421597087317`*^9, 3.6770130294070053`*^9, 
   3.677025218567747*^9, 3.6771832544406333`*^9, 3.6771834553546963`*^9, 
   3.6774570090482483`*^9, 3.67794552531977*^9, 3.678026002876361*^9, 
   3.678445297979114*^9, 3.6785304188485003`*^9, 3.678560918949512*^9, 
   3.6786270674101954`*^9, 3.6786386821904*^9, 3.6788211851605253`*^9, 
   3.679081424308052*^9, 3.679419211158784*^9, 3.679422890215361*^9, 
   3.6796736143141327`*^9, 3.679748338605852*^9, 3.679765337388184*^9, 
   3.797948350196663*^9, 3.797967818993128*^9, 3.798055963732964*^9, 
   3.7984102510956287`*^9, 3.798469738703977*^9, 3.798494728286681*^9, 
   3.798527571944763*^9, 3.798583306353718*^9, 3.799073752049745*^9, 
   3.8009153050083113`*^9, 3.800915472197627*^9, {3.800915681831602*^9, 
   3.800915698298079*^9}, {3.8009767564744043`*^9, 3.800976767382944*^9}, 
   3.8009768218080883`*^9, 3.8010026400825157`*^9, 3.801003616629698*^9, 
   3.801065679649582*^9, 3.801067269290285*^9, 3.801068953556444*^9, 
   3.8010691415655127`*^9, 3.803985376777277*^9, {3.811277285341031*^9, 
   3.811277302634725*^9}, 3.81132530466402*^9, 3.816207940045898*^9, 
   3.81620797327138*^9, 3.816208567407257*^9, 3.816208776751939*^9, 
   3.8162139523910017`*^9, 3.816214087700077*^9, 3.81621419374117*^9, 
   3.821079008480822*^9, 3.821079974430655*^9, 3.821129939850134*^9, 
   3.821224173868885*^9, 3.821225177623151*^9, 3.821225701530505*^9, 
   3.821225947510275*^9, 3.821226084489311*^9, 3.821226198347748*^9, 
   3.822395758484126*^9, 3.822396683324765*^9, 3.8224010570391073`*^9, 
   3.8225187107276154`*^9, 3.8226882122686*^9, 3.822747829646896*^9, 
   3.822774914166719*^9, 3.8233709835948477`*^9, 3.82338645223967*^9, 
   3.823472265423621*^9, 3.8237774811693*^9, 3.823855772994938*^9, 
   3.826491932951641*^9, 3.826583947845808*^9, 3.8280145759718924`*^9, 
   3.829261299678863*^9, 3.8989566670976152`*^9, 3.906839656617056*^9, 
   3.907096438938918*^9, 3.907099158620049*^9, 3.9071015537519073`*^9, 
   3.907336510515088*^9, 3.908062304693246*^9, 3.908062360104616*^9, 
   3.90814829341088*^9, 3.9081755957134237`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"1b483962-01d2-4cfb-8279-e091d0bbe5c0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Riemann(dddd) computed in \"\>", "\[InvisibleSpace]", 
   "0.010844999999989113`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Riemann(dddd) computed in ", 0.010844999999989113`, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.6751115760308647`*^9, 3.675280323217163*^9, 3.675424594047071*^9, 
   3.6755310870164022`*^9, 3.675533301019403*^9, 3.676385391557538*^9, 
   3.67674192178712*^9, 3.6767421597087317`*^9, 3.6770130294070053`*^9, 
   3.677025218567747*^9, 3.6771832544406333`*^9, 3.6771834553546963`*^9, 
   3.6774570090482483`*^9, 3.67794552531977*^9, 3.678026002876361*^9, 
   3.678445297979114*^9, 3.6785304188485003`*^9, 3.678560918949512*^9, 
   3.6786270674101954`*^9, 3.6786386821904*^9, 3.6788211851605253`*^9, 
   3.679081424308052*^9, 3.679419211158784*^9, 3.679422890215361*^9, 
   3.6796736143141327`*^9, 3.679748338605852*^9, 3.679765337388184*^9, 
   3.797948350196663*^9, 3.797967818993128*^9, 3.798055963732964*^9, 
   3.7984102510956287`*^9, 3.798469738703977*^9, 3.798494728286681*^9, 
   3.798527571944763*^9, 3.798583306353718*^9, 3.799073752049745*^9, 
   3.8009153050083113`*^9, 3.800915472197627*^9, {3.800915681831602*^9, 
   3.800915698298079*^9}, {3.8009767564744043`*^9, 3.800976767382944*^9}, 
   3.8009768218080883`*^9, 3.8010026400825157`*^9, 3.801003616629698*^9, 
   3.801065679649582*^9, 3.801067269290285*^9, 3.801068953556444*^9, 
   3.8010691415655127`*^9, 3.803985376777277*^9, {3.811277285341031*^9, 
   3.811277302634725*^9}, 3.81132530466402*^9, 3.816207940045898*^9, 
   3.81620797327138*^9, 3.816208567407257*^9, 3.816208776751939*^9, 
   3.8162139523910017`*^9, 3.816214087700077*^9, 3.81621419374117*^9, 
   3.821079008480822*^9, 3.821079974430655*^9, 3.821129939850134*^9, 
   3.821224173868885*^9, 3.821225177623151*^9, 3.821225701530505*^9, 
   3.821225947510275*^9, 3.821226084489311*^9, 3.821226198347748*^9, 
   3.822395758484126*^9, 3.822396683324765*^9, 3.8224010570391073`*^9, 
   3.8225187107276154`*^9, 3.8226882122686*^9, 3.822747829646896*^9, 
   3.822774914166719*^9, 3.8233709835948477`*^9, 3.82338645223967*^9, 
   3.823472265423621*^9, 3.8237774811693*^9, 3.823855772994938*^9, 
   3.826491932951641*^9, 3.826583947845808*^9, 3.8280145759718924`*^9, 
   3.829261299678863*^9, 3.8989566670976152`*^9, 3.906839656617056*^9, 
   3.907096438938918*^9, 3.907099158620049*^9, 3.9071015537519073`*^9, 
   3.907336510515088*^9, 3.908062304693246*^9, 3.908062360104616*^9, 
   3.90814829341088*^9, 3.908175595717552*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"61f9ef5b-a2c1-4494-a885-5fedcf3ec51d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Riemann(Uddd) computed in \"\>", "\[InvisibleSpace]", 
   "0.01083899999997584`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Riemann(Uddd) computed in ", 0.01083899999997584, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.6751115760308647`*^9, 3.675280323217163*^9, 3.675424594047071*^9, 
   3.6755310870164022`*^9, 3.675533301019403*^9, 3.676385391557538*^9, 
   3.67674192178712*^9, 3.6767421597087317`*^9, 3.6770130294070053`*^9, 
   3.677025218567747*^9, 3.6771832544406333`*^9, 3.6771834553546963`*^9, 
   3.6774570090482483`*^9, 3.67794552531977*^9, 3.678026002876361*^9, 
   3.678445297979114*^9, 3.6785304188485003`*^9, 3.678560918949512*^9, 
   3.6786270674101954`*^9, 3.6786386821904*^9, 3.6788211851605253`*^9, 
   3.679081424308052*^9, 3.679419211158784*^9, 3.679422890215361*^9, 
   3.6796736143141327`*^9, 3.679748338605852*^9, 3.679765337388184*^9, 
   3.797948350196663*^9, 3.797967818993128*^9, 3.798055963732964*^9, 
   3.7984102510956287`*^9, 3.798469738703977*^9, 3.798494728286681*^9, 
   3.798527571944763*^9, 3.798583306353718*^9, 3.799073752049745*^9, 
   3.8009153050083113`*^9, 3.800915472197627*^9, {3.800915681831602*^9, 
   3.800915698298079*^9}, {3.8009767564744043`*^9, 3.800976767382944*^9}, 
   3.8009768218080883`*^9, 3.8010026400825157`*^9, 3.801003616629698*^9, 
   3.801065679649582*^9, 3.801067269290285*^9, 3.801068953556444*^9, 
   3.8010691415655127`*^9, 3.803985376777277*^9, {3.811277285341031*^9, 
   3.811277302634725*^9}, 3.81132530466402*^9, 3.816207940045898*^9, 
   3.81620797327138*^9, 3.816208567407257*^9, 3.816208776751939*^9, 
   3.8162139523910017`*^9, 3.816214087700077*^9, 3.81621419374117*^9, 
   3.821079008480822*^9, 3.821079974430655*^9, 3.821129939850134*^9, 
   3.821224173868885*^9, 3.821225177623151*^9, 3.821225701530505*^9, 
   3.821225947510275*^9, 3.821226084489311*^9, 3.821226198347748*^9, 
   3.822395758484126*^9, 3.822396683324765*^9, 3.8224010570391073`*^9, 
   3.8225187107276154`*^9, 3.8226882122686*^9, 3.822747829646896*^9, 
   3.822774914166719*^9, 3.8233709835948477`*^9, 3.82338645223967*^9, 
   3.823472265423621*^9, 3.8237774811693*^9, 3.823855772994938*^9, 
   3.826491932951641*^9, 3.826583947845808*^9, 3.8280145759718924`*^9, 
   3.829261299678863*^9, 3.8989566670976152`*^9, 3.906839656617056*^9, 
   3.907096438938918*^9, 3.907099158620049*^9, 3.9071015537519073`*^9, 
   3.907336510515088*^9, 3.908062304693246*^9, 3.908062360104616*^9, 
   3.90814829341088*^9, 3.908175595721122*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"afe66f44-2e08-498b-b091-ca51b27f774a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ricci computed in \"\>", "\[InvisibleSpace]", 
   "0.014262000000002217`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Ricci computed in ", 0.014262000000002217`, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.6751115760308647`*^9, 3.675280323217163*^9, 3.675424594047071*^9, 
   3.6755310870164022`*^9, 3.675533301019403*^9, 3.676385391557538*^9, 
   3.67674192178712*^9, 3.6767421597087317`*^9, 3.6770130294070053`*^9, 
   3.677025218567747*^9, 3.6771832544406333`*^9, 3.6771834553546963`*^9, 
   3.6774570090482483`*^9, 3.67794552531977*^9, 3.678026002876361*^9, 
   3.678445297979114*^9, 3.6785304188485003`*^9, 3.678560918949512*^9, 
   3.6786270674101954`*^9, 3.6786386821904*^9, 3.6788211851605253`*^9, 
   3.679081424308052*^9, 3.679419211158784*^9, 3.679422890215361*^9, 
   3.6796736143141327`*^9, 3.679748338605852*^9, 3.679765337388184*^9, 
   3.797948350196663*^9, 3.797967818993128*^9, 3.798055963732964*^9, 
   3.7984102510956287`*^9, 3.798469738703977*^9, 3.798494728286681*^9, 
   3.798527571944763*^9, 3.798583306353718*^9, 3.799073752049745*^9, 
   3.8009153050083113`*^9, 3.800915472197627*^9, {3.800915681831602*^9, 
   3.800915698298079*^9}, {3.8009767564744043`*^9, 3.800976767382944*^9}, 
   3.8009768218080883`*^9, 3.8010026400825157`*^9, 3.801003616629698*^9, 
   3.801065679649582*^9, 3.801067269290285*^9, 3.801068953556444*^9, 
   3.8010691415655127`*^9, 3.803985376777277*^9, {3.811277285341031*^9, 
   3.811277302634725*^9}, 3.81132530466402*^9, 3.816207940045898*^9, 
   3.81620797327138*^9, 3.816208567407257*^9, 3.816208776751939*^9, 
   3.8162139523910017`*^9, 3.816214087700077*^9, 3.81621419374117*^9, 
   3.821079008480822*^9, 3.821079974430655*^9, 3.821129939850134*^9, 
   3.821224173868885*^9, 3.821225177623151*^9, 3.821225701530505*^9, 
   3.821225947510275*^9, 3.821226084489311*^9, 3.821226198347748*^9, 
   3.822395758484126*^9, 3.822396683324765*^9, 3.8224010570391073`*^9, 
   3.8225187107276154`*^9, 3.8226882122686*^9, 3.822747829646896*^9, 
   3.822774914166719*^9, 3.8233709835948477`*^9, 3.82338645223967*^9, 
   3.823472265423621*^9, 3.8237774811693*^9, 3.823855772994938*^9, 
   3.826491932951641*^9, 3.826583947845808*^9, 3.8280145759718924`*^9, 
   3.829261299678863*^9, 3.8989566670976152`*^9, 3.906839656617056*^9, 
   3.907096438938918*^9, 3.907099158620049*^9, 3.9071015537519073`*^9, 
   3.907336510515088*^9, 3.908062304693246*^9, 3.908062360104616*^9, 
   3.90814829341088*^9, 3.908175595724677*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"77c8236c-a613-4058-8d0d-f28b2a9492b6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Weyl computed in \"\>", "\[InvisibleSpace]", 
   "0.029868000000021766`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Weyl computed in ", 0.029868000000021766`, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.6751115760308647`*^9, 3.675280323217163*^9, 3.675424594047071*^9, 
   3.6755310870164022`*^9, 3.675533301019403*^9, 3.676385391557538*^9, 
   3.67674192178712*^9, 3.6767421597087317`*^9, 3.6770130294070053`*^9, 
   3.677025218567747*^9, 3.6771832544406333`*^9, 3.6771834553546963`*^9, 
   3.6774570090482483`*^9, 3.67794552531977*^9, 3.678026002876361*^9, 
   3.678445297979114*^9, 3.6785304188485003`*^9, 3.678560918949512*^9, 
   3.6786270674101954`*^9, 3.6786386821904*^9, 3.6788211851605253`*^9, 
   3.679081424308052*^9, 3.679419211158784*^9, 3.679422890215361*^9, 
   3.6796736143141327`*^9, 3.679748338605852*^9, 3.679765337388184*^9, 
   3.797948350196663*^9, 3.797967818993128*^9, 3.798055963732964*^9, 
   3.7984102510956287`*^9, 3.798469738703977*^9, 3.798494728286681*^9, 
   3.798527571944763*^9, 3.798583306353718*^9, 3.799073752049745*^9, 
   3.8009153050083113`*^9, 3.800915472197627*^9, {3.800915681831602*^9, 
   3.800915698298079*^9}, {3.8009767564744043`*^9, 3.800976767382944*^9}, 
   3.8009768218080883`*^9, 3.8010026400825157`*^9, 3.801003616629698*^9, 
   3.801065679649582*^9, 3.801067269290285*^9, 3.801068953556444*^9, 
   3.8010691415655127`*^9, 3.803985376777277*^9, {3.811277285341031*^9, 
   3.811277302634725*^9}, 3.81132530466402*^9, 3.816207940045898*^9, 
   3.81620797327138*^9, 3.816208567407257*^9, 3.816208776751939*^9, 
   3.8162139523910017`*^9, 3.816214087700077*^9, 3.81621419374117*^9, 
   3.821079008480822*^9, 3.821079974430655*^9, 3.821129939850134*^9, 
   3.821224173868885*^9, 3.821225177623151*^9, 3.821225701530505*^9, 
   3.821225947510275*^9, 3.821226084489311*^9, 3.821226198347748*^9, 
   3.822395758484126*^9, 3.822396683324765*^9, 3.8224010570391073`*^9, 
   3.8225187107276154`*^9, 3.8226882122686*^9, 3.822747829646896*^9, 
   3.822774914166719*^9, 3.8233709835948477`*^9, 3.82338645223967*^9, 
   3.823472265423621*^9, 3.8237774811693*^9, 3.823855772994938*^9, 
   3.826491932951641*^9, 3.826583947845808*^9, 3.8280145759718924`*^9, 
   3.829261299678863*^9, 3.8989566670976152`*^9, 3.906839656617056*^9, 
   3.907096438938918*^9, 3.907099158620049*^9, 3.9071015537519073`*^9, 
   3.907336510515088*^9, 3.908062304693246*^9, 3.908062360104616*^9, 
   3.90814829341088*^9, 3.90817559580466*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"1056f0df-2e68-48f6-b10f-15dcf93b060d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Einstein computed in \"\>", "\[InvisibleSpace]", 
   "0.009833999999983689`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Einstein computed in ", 0.009833999999983689, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.6751115760308647`*^9, 3.675280323217163*^9, 3.675424594047071*^9, 
   3.6755310870164022`*^9, 3.675533301019403*^9, 3.676385391557538*^9, 
   3.67674192178712*^9, 3.6767421597087317`*^9, 3.6770130294070053`*^9, 
   3.677025218567747*^9, 3.6771832544406333`*^9, 3.6771834553546963`*^9, 
   3.6774570090482483`*^9, 3.67794552531977*^9, 3.678026002876361*^9, 
   3.678445297979114*^9, 3.6785304188485003`*^9, 3.678560918949512*^9, 
   3.6786270674101954`*^9, 3.6786386821904*^9, 3.6788211851605253`*^9, 
   3.679081424308052*^9, 3.679419211158784*^9, 3.679422890215361*^9, 
   3.6796736143141327`*^9, 3.679748338605852*^9, 3.679765337388184*^9, 
   3.797948350196663*^9, 3.797967818993128*^9, 3.798055963732964*^9, 
   3.7984102510956287`*^9, 3.798469738703977*^9, 3.798494728286681*^9, 
   3.798527571944763*^9, 3.798583306353718*^9, 3.799073752049745*^9, 
   3.8009153050083113`*^9, 3.800915472197627*^9, {3.800915681831602*^9, 
   3.800915698298079*^9}, {3.8009767564744043`*^9, 3.800976767382944*^9}, 
   3.8009768218080883`*^9, 3.8010026400825157`*^9, 3.801003616629698*^9, 
   3.801065679649582*^9, 3.801067269290285*^9, 3.801068953556444*^9, 
   3.8010691415655127`*^9, 3.803985376777277*^9, {3.811277285341031*^9, 
   3.811277302634725*^9}, 3.81132530466402*^9, 3.816207940045898*^9, 
   3.81620797327138*^9, 3.816208567407257*^9, 3.816208776751939*^9, 
   3.8162139523910017`*^9, 3.816214087700077*^9, 3.81621419374117*^9, 
   3.821079008480822*^9, 3.821079974430655*^9, 3.821129939850134*^9, 
   3.821224173868885*^9, 3.821225177623151*^9, 3.821225701530505*^9, 
   3.821225947510275*^9, 3.821226084489311*^9, 3.821226198347748*^9, 
   3.822395758484126*^9, 3.822396683324765*^9, 3.8224010570391073`*^9, 
   3.8225187107276154`*^9, 3.8226882122686*^9, 3.822747829646896*^9, 
   3.822774914166719*^9, 3.8233709835948477`*^9, 3.82338645223967*^9, 
   3.823472265423621*^9, 3.8237774811693*^9, 3.823855772994938*^9, 
   3.826491932951641*^9, 3.826583947845808*^9, 3.8280145759718924`*^9, 
   3.829261299678863*^9, 3.8989566670976152`*^9, 3.906839656617056*^9, 
   3.907096438938918*^9, 3.907099158620049*^9, 3.9071015537519073`*^9, 
   3.907336510515088*^9, 3.908062304693246*^9, 3.908062360104616*^9, 
   3.90814829341088*^9, 3.9081755958100452`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"3f9eefc3-c9ef-4ba6-894f-aa681d26fe0d"],

Cell[BoxData["\<\"All tasks completed in 0.084261 seconds\"\>"], "Print",
 CellChangeTimes->{
  3.6751115760308647`*^9, 3.675280323217163*^9, 3.675424594047071*^9, 
   3.6755310870164022`*^9, 3.675533301019403*^9, 3.676385391557538*^9, 
   3.67674192178712*^9, 3.6767421597087317`*^9, 3.6770130294070053`*^9, 
   3.677025218567747*^9, 3.6771832544406333`*^9, 3.6771834553546963`*^9, 
   3.6774570090482483`*^9, 3.67794552531977*^9, 3.678026002876361*^9, 
   3.678445297979114*^9, 3.6785304188485003`*^9, 3.678560918949512*^9, 
   3.6786270674101954`*^9, 3.6786386821904*^9, 3.6788211851605253`*^9, 
   3.679081424308052*^9, 3.679419211158784*^9, 3.679422890215361*^9, 
   3.6796736143141327`*^9, 3.679748338605852*^9, 3.679765337388184*^9, 
   3.797948350196663*^9, 3.797967818993128*^9, 3.798055963732964*^9, 
   3.7984102510956287`*^9, 3.798469738703977*^9, 3.798494728286681*^9, 
   3.798527571944763*^9, 3.798583306353718*^9, 3.799073752049745*^9, 
   3.8009153050083113`*^9, 3.800915472197627*^9, {3.800915681831602*^9, 
   3.800915698298079*^9}, {3.8009767564744043`*^9, 3.800976767382944*^9}, 
   3.8009768218080883`*^9, 3.8010026400825157`*^9, 3.801003616629698*^9, 
   3.801065679649582*^9, 3.801067269290285*^9, 3.801068953556444*^9, 
   3.8010691415655127`*^9, 3.803985376777277*^9, {3.811277285341031*^9, 
   3.811277302634725*^9}, 3.81132530466402*^9, 3.816207940045898*^9, 
   3.81620797327138*^9, 3.816208567407257*^9, 3.816208776751939*^9, 
   3.8162139523910017`*^9, 3.816214087700077*^9, 3.81621419374117*^9, 
   3.821079008480822*^9, 3.821079974430655*^9, 3.821129939850134*^9, 
   3.821224173868885*^9, 3.821225177623151*^9, 3.821225701530505*^9, 
   3.821225947510275*^9, 3.821226084489311*^9, 3.821226198347748*^9, 
   3.822395758484126*^9, 3.822396683324765*^9, 3.8224010570391073`*^9, 
   3.8225187107276154`*^9, 3.8226882122686*^9, 3.822747829646896*^9, 
   3.822774914166719*^9, 3.8233709835948477`*^9, 3.82338645223967*^9, 
   3.823472265423621*^9, 3.8237774811693*^9, 3.823855772994938*^9, 
   3.826491932951641*^9, 3.826583947845808*^9, 3.8280145759718924`*^9, 
   3.829261299678863*^9, 3.8989566670976152`*^9, 3.906839656617056*^9, 
   3.907096438938918*^9, 3.907099158620049*^9, 3.9071015537519073`*^9, 
   3.907336510515088*^9, 3.908062304693246*^9, 3.908062360104616*^9, 
   3.90814829341088*^9, 3.908175595813466*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"b289360f-d5ae-4fd0-99b2-b795a3823069"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.084369`", ",", 
   RowBox[{"{", 
    RowBox[{"Null", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.800915701433579*^9, {3.8009767600586967`*^9, 3.800976768389447*^9}, 
   3.8009768229133787`*^9, 3.8010026401622953`*^9, 3.801003616695863*^9, 
   3.801065679716592*^9, 3.801067269361348*^9, 3.801068953618631*^9, 
   3.80106914163105*^9, 3.803985376833465*^9, {3.811277285447935*^9, 
   3.811277302756181*^9}, 3.811325304763339*^9, 3.816207940117683*^9, 
   3.816207973355235*^9, 3.816208567561623*^9, 3.816208776945785*^9, 
   3.816213952577036*^9, 3.816214087937718*^9, 3.816214193814893*^9, 
   3.8210790882373667`*^9, 3.8210799745342913`*^9, 3.821129939977642*^9, 
   3.821224173969166*^9, 3.8212251777341013`*^9, 3.821225701633595*^9, 
   3.821225947629451*^9, 3.821226084596013*^9, 3.821226198444642*^9, 
   3.822395758581625*^9, 3.822396683432983*^9, 3.822401057137796*^9, 
   3.822518710832003*^9, 3.822688212396913*^9, 3.82274782977409*^9, 
   3.8227749142789516`*^9, 3.8233709837052298`*^9, 3.823386452338254*^9, 
   3.823472265525818*^9, 3.823777481240114*^9, 3.8238557731079693`*^9, 
   3.826491933087264*^9, 3.826583947978656*^9, 3.8280145761435966`*^9, 
   3.829261299789027*^9, 3.898956667406187*^9, 3.906839656766403*^9, 
   3.907096439083787*^9, 3.907099158688098*^9, 3.907101553803791*^9, 
   3.907336510569439*^9, 3.90806230477765*^9, 3.908062360179788*^9, 
   3.908148293487549*^9, 3.90817559581709*^9},
 CellLabel->"Out[3]=",ExpressionUUID->"4257e7d6-e92f-4879-aecc-c8442307ea79"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "  ", 
   StyleBox[
    RowBox[{"Maxwell", " ", "Potential", " ", "A\[Mu]"}],
    FontColor->RGBColor[1, 0.5, 0]], "  ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Ad", "=", 
   RowBox[{"0", "*", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"A2t", "[", 
       RowBox[{"\[Rho]", ",", "z"}], "]"}], ",", 
      RowBox[{"0", "*", 
       RowBox[{"A2y", "[", 
        RowBox[{"\[Rho]", ",", "z"}], "]"}]}], ",", 
      RowBox[{"0", "*", 
       RowBox[{"A2x", "[", 
        RowBox[{"\[Rho]", ",", "z"}], "]"}]}], ",", 
      RowBox[{"0", "*", "\[CapitalDelta]2\[Phi]", "*", 
       RowBox[{"A2tr", "[", 
        RowBox[{"\[Rho]", ",", "z"}], "]"}]}]}], "}"}]}]}]}]], "Input",
 CellChangeTimes->{{3.650824965612438*^9, 3.650824967723978*^9}, {
  3.663462021216524*^9, 3.663462027682346*^9}, {3.663467616110982*^9, 
  3.663467616807064*^9}, {3.663526465399827*^9, 3.663526489481047*^9}, {
  3.801003621941324*^9, 3.8010036282777987`*^9}, {3.82107998575725*^9, 
  3.821079998385611*^9}, {3.906753851776147*^9, 3.906753852675061*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"5f1b9be2-40cc-4136-92bf-4467d51ef6b0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.650825128084289*^9, 3.650825779077246*^9, 3.650826209882721*^9, 
   3.650911930542293*^9, {3.663365534865916*^9, 3.663365232147551*^9}, 
   3.663410889884162*^9, 3.663424907769516*^9, 3.663461388098405*^9, 
   3.66346202833668*^9, {3.663467602524936*^9, 3.663467619402327*^9}, 
   3.663523639786998*^9, 3.663523777583503*^9, 3.663526734743944*^9, 
   3.663571516974108*^9, 3.663572952700358*^9, 3.663579149652754*^9, 
   3.66360340693113*^9, 3.663680706163407*^9, 3.671305965773212*^9, 
   3.671311811501129*^9, 3.671311998492234*^9, 3.671316402848746*^9, 
   3.6713164338355*^9, 3.67145883982582*^9, 3.671479976190393*^9, 
   3.671524108977614*^9, 3.671524348235117*^9, 3.671524654529293*^9, 
   3.67152502636535*^9, 3.675017575585071*^9, 3.675026179203294*^9, 
   3.675111579413578*^9, 3.675280326537157*^9, 3.67542459698818*^9, 
   3.675531090368791*^9, 3.6755333128987293`*^9, 3.676385394472361*^9, 
   3.676741924880632*^9, 3.6767421616218243`*^9, 3.677013032584825*^9, 
   3.6770252275833898`*^9, 3.677183258367688*^9, 3.677183458963939*^9, 
   3.6774570181784983`*^9, 3.6779455299318953`*^9, 3.678026007243991*^9, 
   3.678445301346939*^9, 3.678530422831313*^9, 3.6785609303241873`*^9, 
   3.678627073951035*^9, 3.678638685307046*^9, 3.678821188804014*^9, 
   3.6790814288094883`*^9, 3.679419217074952*^9, 3.6794228949716167`*^9, 
   3.6796736190807447`*^9, 3.679748342567692*^9, 3.679765340840003*^9, 
   3.797948352878436*^9, 3.79796782175718*^9, 3.798055966588173*^9, 
   3.798410253990101*^9, 3.798469741591268*^9, 3.79849473110492*^9, 
   3.7985275748344717`*^9, 3.798583309975099*^9, 3.799073754837502*^9, 
   3.800915313172518*^9, 3.800915474661853*^9, 3.8009157017007713`*^9, {
   3.800976760260643*^9, 3.8009767685314903`*^9}, 3.800976823065659*^9, 
   3.801002642116757*^9, 3.801003657662116*^9, 3.801065680536606*^9, 
   3.8010672706843557`*^9, 3.8010689555089703`*^9, 3.801069143197858*^9, 
   3.803985378555992*^9, {3.811277286819137*^9, 3.811277304965702*^9}, 
   3.811325306321082*^9, 3.8162079771153717`*^9, 3.8162085710074873`*^9, 
   3.8162087781054287`*^9, 3.8162139541204157`*^9, 3.816214087989087*^9, 
   3.8162141951990757`*^9, 3.821079088457279*^9, {3.8210799764494743`*^9, 
   3.821079998960518*^9}, 3.821129942359528*^9, 3.821224175292152*^9, 
   3.821225179167886*^9, 3.821225703138094*^9, 3.821225948699212*^9, 
   3.821226087276802*^9, 3.821226199416548*^9, 3.822395760250661*^9, 
   3.82239668593145*^9, 3.822401059050646*^9, 3.822518713263578*^9, 
   3.822688215146965*^9, 3.8227478314785843`*^9, 3.82277491625746*^9, 
   3.823370984823024*^9, 3.8233864532341537`*^9, 3.8234722660461693`*^9, 
   3.8237774821888237`*^9, 3.823855775003804*^9, 3.826491933187716*^9, 
   3.826583948072049*^9, 3.828014576449415*^9, 3.829261301076666*^9, 
   3.898956668104514*^9, 3.9068396579570303`*^9, 3.907096439699128*^9, 
   3.907099159853095*^9, 3.907101555845475*^9, 3.907336511933263*^9, 
   3.908062305406742*^9, 3.90806236152267*^9, 3.9081482941384277`*^9, 
   3.908175596695837*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"a95ea94b-e89b-4adc-9e99-2dda94f71903"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "  ", 
   StyleBox[
    RowBox[{"Maxwell", " ", "Tensor", " ", "F\[Mu]\[Nu]"}],
    FontColor->RGBColor[1, 0.5, 0]], "  ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Fdd2", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{"covD", "[", "Ad", "]"}], "-", 
      RowBox[{"Transpose", "[", 
       RowBox[{"covD", "[", "Ad", "]"}], "]"}]}], "]"}]}], "\n", "\n", 
   RowBox[{"(*", "  ", 
    StyleBox[
     RowBox[{"Maxwell", " ", 
      RowBox[{"equations", ":"}]}],
     FontColor->RGBColor[1, 0.5, 0]], 
    StyleBox["  ",
     FontColor->RGBColor[1, 0.5, 0]], "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"MaxEq", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"covDiv", "[", 
      RowBox[{
       RowBox[{"Raise", "[", 
        RowBox[{"Fdd2", ",", "1", ",", "2"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", "2"}], "}"}]}], "]"}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.650404461664672*^9, 3.6504045391497*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"bd2178b2-deea-4311-98c4-1c80394420eb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.650404585298604*^9, 3.650404715142369*^9, 3.650404830381303*^9, 
   3.650405085008889*^9, 3.65064686632693*^9, 3.650825128953353*^9, 
   3.650825780556781*^9, 3.65082621081526*^9, 3.650911930915719*^9, {
   3.663365535726467*^9, 3.663365233175032*^9}, 3.663410890383515*^9, 
   3.663424908441376*^9, 3.663461388499262*^9, 3.663462031683222*^9, 
   3.663467623271692*^9, 3.663523642137081*^9, 3.663523778272278*^9, 
   3.663526737389062*^9, 3.663571517560878*^9, 3.663572953226265*^9, 
   3.663579150264072*^9, 3.663603407787156*^9, 3.663680706812648*^9, 
   3.671305966358251*^9, 3.671311812970967*^9, 3.671312000612295*^9, 
   3.671316403839872*^9, 3.671316434515868*^9, 3.671458840552914*^9, 
   3.671479978921252*^9, 3.671524109727753*^9, 3.671524349200618*^9, 
   3.671524655537506*^9, 3.671525027344263*^9, 3.675017576809321*^9, 
   3.675026179555636*^9, 3.675111580660262*^9, 3.6752803269704647`*^9, 
   3.6754245988193607`*^9, 3.675531091642681*^9, 3.675533319138927*^9, 
   3.676385398566888*^9, 3.676741929066824*^9, 3.676742163227251*^9, 
   3.677013041933537*^9, 3.6770282868358803`*^9, 3.677183261649604*^9, 
   3.6771834604640937`*^9, 3.677457020620558*^9, 3.677945531098308*^9, 
   3.678026015902803*^9, 3.678445312324051*^9, 3.6785304280215597`*^9, 
   3.6785609431358852`*^9, 3.67862708422665*^9, 3.678638691792346*^9, 
   3.678821193187107*^9, 3.679081432453548*^9, 3.679419221724835*^9, 
   3.679422895398629*^9, 3.679673623746482*^9, 3.679748345700103*^9, 
   3.6797653438855667`*^9, 3.797948353071804*^9, 3.7979678220446167`*^9, 
   3.79805596693935*^9, 3.7984102543310966`*^9, 3.798469741958528*^9, 
   3.798494731322509*^9, 3.798527575694673*^9, 3.798583310320527*^9, 
   3.7990737564210997`*^9, 3.800915315052766*^9, 3.800915475574636*^9, 
   3.80091570203778*^9, {3.8009767605519114`*^9, 3.8009767692273073`*^9}, 
   3.8009768241479816`*^9, 3.801002643708976*^9, 3.80100365920989*^9, 
   3.801065681393471*^9, 3.801067271896655*^9, 3.8010689571607857`*^9, 
   3.8010691441264753`*^9, 3.8039853802306128`*^9, 3.811277307697969*^9, 
   3.811325307774304*^9, 3.816207978593175*^9, 3.81620857199253*^9, 
   3.816208778925675*^9, 3.8162139551620417`*^9, 3.816214088039775*^9, 
   3.816214196092681*^9, 3.821079088637279*^9, 3.8210800004492903`*^9, 
   3.821129944006824*^9, 3.8212241762643003`*^9, 3.821225180019258*^9, 
   3.821225703952661*^9, 3.821225949590522*^9, 3.821226088536924*^9, 
   3.821226200105682*^9, 3.8223957620914927`*^9, 3.822396687018688*^9, 
   3.822401060818274*^9, 3.8225187142557096`*^9, 3.822688216773087*^9, 
   3.822747832481382*^9, 3.822774918129726*^9, 3.823370986377858*^9, 
   3.823386454040728*^9, 3.823472267072958*^9, 3.823777482803618*^9, 
   3.82385577643368*^9, 3.826491933287437*^9, 3.826583948165127*^9, 
   3.828014576636516*^9, 3.829261302016378*^9, 3.89895666890176*^9, 
   3.9068396598861113`*^9, 3.907096440398632*^9, 3.907099160564796*^9, 
   3.907101556618038*^9, 3.907336512550391*^9, 3.908062306083872*^9, 
   3.908062362446123*^9, 3.9081482946732683`*^9, 3.908175597602014*^9},
 CellLabel->"Out[5]=",ExpressionUUID->"cc9f368a-5a51-46f3-a122-dd76c61fe152"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.650404585298604*^9, 3.650404715142369*^9, 3.650404830381303*^9, 
   3.650405085008889*^9, 3.65064686632693*^9, 3.650825128953353*^9, 
   3.650825780556781*^9, 3.65082621081526*^9, 3.650911930915719*^9, {
   3.663365535726467*^9, 3.663365233175032*^9}, 3.663410890383515*^9, 
   3.663424908441376*^9, 3.663461388499262*^9, 3.663462031683222*^9, 
   3.663467623271692*^9, 3.663523642137081*^9, 3.663523778272278*^9, 
   3.663526737389062*^9, 3.663571517560878*^9, 3.663572953226265*^9, 
   3.663579150264072*^9, 3.663603407787156*^9, 3.663680706812648*^9, 
   3.671305966358251*^9, 3.671311812970967*^9, 3.671312000612295*^9, 
   3.671316403839872*^9, 3.671316434515868*^9, 3.671458840552914*^9, 
   3.671479978921252*^9, 3.671524109727753*^9, 3.671524349200618*^9, 
   3.671524655537506*^9, 3.671525027344263*^9, 3.675017576809321*^9, 
   3.675026179555636*^9, 3.675111580660262*^9, 3.6752803269704647`*^9, 
   3.6754245988193607`*^9, 3.675531091642681*^9, 3.675533319138927*^9, 
   3.676385398566888*^9, 3.676741929066824*^9, 3.676742163227251*^9, 
   3.677013041933537*^9, 3.6770282868358803`*^9, 3.677183261649604*^9, 
   3.6771834604640937`*^9, 3.677457020620558*^9, 3.677945531098308*^9, 
   3.678026015902803*^9, 3.678445312324051*^9, 3.6785304280215597`*^9, 
   3.6785609431358852`*^9, 3.67862708422665*^9, 3.678638691792346*^9, 
   3.678821193187107*^9, 3.679081432453548*^9, 3.679419221724835*^9, 
   3.679422895398629*^9, 3.679673623746482*^9, 3.679748345700103*^9, 
   3.6797653438855667`*^9, 3.797948353071804*^9, 3.7979678220446167`*^9, 
   3.79805596693935*^9, 3.7984102543310966`*^9, 3.798469741958528*^9, 
   3.798494731322509*^9, 3.798527575694673*^9, 3.798583310320527*^9, 
   3.7990737564210997`*^9, 3.800915315052766*^9, 3.800915475574636*^9, 
   3.80091570203778*^9, {3.8009767605519114`*^9, 3.8009767692273073`*^9}, 
   3.8009768241479816`*^9, 3.801002643708976*^9, 3.80100365920989*^9, 
   3.801065681393471*^9, 3.801067271896655*^9, 3.8010689571607857`*^9, 
   3.8010691441264753`*^9, 3.8039853802306128`*^9, 3.811277307697969*^9, 
   3.811325307774304*^9, 3.816207978593175*^9, 3.81620857199253*^9, 
   3.816208778925675*^9, 3.8162139551620417`*^9, 3.816214088039775*^9, 
   3.816214196092681*^9, 3.821079088637279*^9, 3.8210800004492903`*^9, 
   3.821129944006824*^9, 3.8212241762643003`*^9, 3.821225180019258*^9, 
   3.821225703952661*^9, 3.821225949590522*^9, 3.821226088536924*^9, 
   3.821226200105682*^9, 3.8223957620914927`*^9, 3.822396687018688*^9, 
   3.822401060818274*^9, 3.8225187142557096`*^9, 3.822688216773087*^9, 
   3.822747832481382*^9, 3.822774918129726*^9, 3.823370986377858*^9, 
   3.823386454040728*^9, 3.823472267072958*^9, 3.823777482803618*^9, 
   3.82385577643368*^9, 3.826491933287437*^9, 3.826583948165127*^9, 
   3.828014576636516*^9, 3.829261302016378*^9, 3.89895666890176*^9, 
   3.9068396598861113`*^9, 3.907096440398632*^9, 3.907099160564796*^9, 
   3.907101556618038*^9, 3.907336512550391*^9, 3.908062306083872*^9, 
   3.908062362446123*^9, 3.9081482946732683`*^9, 3.908175597608577*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"531a027d-8afd-4a40-a53e-41e86d1489af"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{" ", 
    RowBox[{
     StyleBox["Einsten",
      FontColor->RGBColor[1, 0.5, 0]], 
     StyleBox[" ",
      FontColor->RGBColor[1, 0.5, 0]], 
     StyleBox["equations",
      FontColor->RGBColor[1, 0.5, 0]], 
     StyleBox[" ",
      FontColor->RGBColor[1, 0.5, 0]], 
     StyleBox[
      RowBox[{"(", 
       RowBox[{"with", " ", "Maxwell", " "}]}],
      FontColor->RGBColor[1, 0.5, 0]], "T\[Mu]\[Nu]"}], "  ", ")"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"\[Kappa]", ":=", "2"}], "\[IndentingNewLine]", 
   RowBox[{"emUd", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"EUd", "+", 
      RowBox[{"0", "*", "\[CapitalLambda]", "*", 
       RowBox[{"IdentityMatrix", "[", "4", "]"}]}], "-", 
      RowBox[{"\[Kappa]", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"multiDot", "[", 
          RowBox[{
           RowBox[{"Raise", "[", 
            RowBox[{"Fdd2", ",", "1"}], "]"}], ",", 
           RowBox[{"Raise", "[", 
            RowBox[{"Fdd2", ",", "2"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "2"}], "}"}]}], "]"}], "-", 
         RowBox[{
          FractionBox["1", "4"], " ", 
          RowBox[{"IdentityMatrix", "[", "4", "]"}], " ", 
          RowBox[{"multiDot", "[", 
           RowBox[{
            RowBox[{"Raise", "[", 
             RowBox[{"Fdd2", ",", "1", ",", "2"}], "]"}], ",", "Fdd2", ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"2", ",", "2"}], "}"}]}], "]"}]}]}], ")"}]}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.65040442566603*^9, 3.650404442451698*^9}, {
  3.650404841486272*^9, 3.650404863062394*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"b6ef2654-b374-495e-b4b2-1b660e8df1f3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{"g\[Rho]\[Rho]", "[", 
           RowBox[{"\[Rho]", ",", "z"}], "]"}], "3"], " ", 
         SuperscriptBox[
          RowBox[{"g\[Phi]\[Phi]", "[", 
           RowBox[{"\[Rho]", ",", "z"}], "]"}], "2"]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"g\[Rho]\[Rho]", "[", 
            RowBox[{"\[Rho]", ",", "z"}], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["g\[Phi]\[Phi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"\[Rho]", ",", "z"}], "]"}], "2"], "+", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["g\[Phi]\[Phi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"\[Rho]", ",", "z"}], "]"}], "2"]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"g\[Phi]\[Phi]", "[", 
            RowBox[{"\[Rho]", ",", "z"}], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["g\[Rho]\[Rho]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"\[Rho]", ",", "z"}], "]"}], "2"], "+", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["g\[Rho]\[Rho]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"\[Rho]", ",", "z"}], "]"}], "2"], "-", 
            RowBox[{
             RowBox[{"g\[Rho]\[Rho]", "[", 
              RowBox[{"\[Rho]", ",", "z"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["g\[Rho]\[Rho]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "2"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Rho]", ",", "z"}], "]"}], "+", 
               RowBox[{
                SuperscriptBox["g\[Rho]\[Rho]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"2", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Rho]", ",", "z"}], "]"}]}], ")"}]}]}], ")"}]}], 
         "-", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"g\[Rho]\[Rho]", "[", 
            RowBox[{"\[Rho]", ",", "z"}], "]"}], "2"], " ", 
          RowBox[{"g\[Phi]\[Phi]", "[", 
           RowBox[{"\[Rho]", ",", "z"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["g\[Phi]\[Phi]", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"\[Rho]", ",", "z"}], "]"}], "+", 
            RowBox[{
             SuperscriptBox["g\[Phi]\[Phi]", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"2", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"\[Rho]", ",", "z"}], "]"}]}], ")"}]}]}], ")"}]}]}], ",",
      "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"gtt", "[", 
          RowBox[{"\[Rho]", ",", "z"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"g\[Rho]\[Rho]", "[", 
          RowBox[{"\[Rho]", ",", "z"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"g\[Phi]\[Phi]", "[", 
          RowBox[{"\[Rho]", ",", "z"}], "]"}], "2"]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"g\[Rho]\[Rho]", "[", 
          RowBox[{"\[Rho]", ",", "z"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox[
              RowBox[{"gtt", "[", 
               RowBox[{"\[Rho]", ",", "z"}], "]"}], "2"]}], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["g\[Phi]\[Phi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"\[Rho]", ",", "z"}], "]"}], "2"]}], "-", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"g\[Phi]\[Phi]", "[", 
              RowBox[{"\[Rho]", ",", "z"}], "]"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["gtt", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Rho]", ",", "z"}], "]"}], "2"], "-", 
              RowBox[{"2", " ", 
               RowBox[{"gtt", "[", 
                RowBox[{"\[Rho]", ",", "z"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["gtt", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "2"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Rho]", ",", "z"}], "]"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"gtt", "[", 
             RowBox[{"\[Rho]", ",", "z"}], "]"}], " ", 
            RowBox[{"g\[Phi]\[Phi]", "[", 
             RowBox[{"\[Rho]", ",", "z"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                SuperscriptBox["gtt", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Rho]", ",", "z"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["g\[Phi]\[Phi]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Rho]", ",", "z"}], "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"gtt", "[", 
                RowBox[{"\[Rho]", ",", "z"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["g\[Phi]\[Phi]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "2"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Rho]", ",", "z"}], "]"}]}], "+", 
              RowBox[{
               RowBox[{
                SuperscriptBox["gtt", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Rho]", ",", "z"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["g\[Phi]\[Phi]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Rho]", ",", "z"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
        "+", 
        RowBox[{
         RowBox[{"gtt", "[", 
          RowBox[{"\[Rho]", ",", "z"}], "]"}], " ", 
         RowBox[{"g\[Phi]\[Phi]", "[", 
          RowBox[{"\[Rho]", ",", "z"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"g\[Phi]\[Phi]", "[", 
             RowBox[{"\[Rho]", ",", "z"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                RowBox[{
                 SuperscriptBox["gtt", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"\[Rho]", ",", "z"}], "]"}]}], " ", 
               RowBox[{
                SuperscriptBox["g\[Rho]\[Rho]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Rho]", ",", "z"}], "]"}]}], "+", 
              RowBox[{
               RowBox[{
                SuperscriptBox["gtt", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Rho]", ",", "z"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["g\[Rho]\[Rho]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Rho]", ",", "z"}], "]"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"gtt", "[", 
             RowBox[{"\[Rho]", ",", "z"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                RowBox[{
                 SuperscriptBox["g\[Rho]\[Rho]", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"\[Rho]", ",", "z"}], "]"}]}], " ", 
               RowBox[{
                SuperscriptBox["g\[Phi]\[Phi]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Rho]", ",", "z"}], "]"}]}], "+", 
              RowBox[{
               RowBox[{
                SuperscriptBox["g\[Rho]\[Rho]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Rho]", ",", "z"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["g\[Phi]\[Phi]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Rho]", ",", "z"}], "]"}]}]}], ")"}]}]}], ")"}]}]}],
        ")"}]}], ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"gtt", "[", 
          RowBox[{"\[Rho]", ",", "z"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"g\[Rho]\[Rho]", "[", 
          RowBox[{"\[Rho]", ",", "z"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"g\[Phi]\[Phi]", "[", 
          RowBox[{"\[Rho]", ",", "z"}], "]"}], "2"]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"gtt", "[", 
          RowBox[{"\[Rho]", ",", "z"}], "]"}], " ", 
         RowBox[{"g\[Phi]\[Phi]", "[", 
          RowBox[{"\[Rho]", ",", "z"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"g\[Phi]\[Phi]", "[", 
             RowBox[{"\[Rho]", ",", "z"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                SuperscriptBox["g\[Rho]\[Rho]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Rho]", ",", "z"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["gtt", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Rho]", ",", "z"}], "]"}]}], "+", 
              RowBox[{
               RowBox[{
                SuperscriptBox["gtt", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Rho]", ",", "z"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["g\[Rho]\[Rho]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Rho]", ",", "z"}], "]"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"gtt", "[", 
             RowBox[{"\[Rho]", ",", "z"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                SuperscriptBox["g\[Phi]\[Phi]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Rho]", ",", "z"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["g\[Rho]\[Rho]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Rho]", ",", "z"}], "]"}]}], "+", 
              RowBox[{
               RowBox[{
                SuperscriptBox["g\[Rho]\[Rho]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Rho]", ",", "z"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["g\[Phi]\[Phi]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Rho]", ",", "z"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
        "+", 
        RowBox[{
         RowBox[{"g\[Rho]\[Rho]", "[", 
          RowBox[{"\[Rho]", ",", "z"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"gtt", "[", 
              RowBox[{"\[Rho]", ",", "z"}], "]"}], "2"], " ", 
            RowBox[{
             SuperscriptBox["g\[Phi]\[Phi]", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"\[Rho]", ",", "z"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["g\[Phi]\[Phi]", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"\[Rho]", ",", "z"}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"g\[Phi]\[Phi]", "[", 
              RowBox[{"\[Rho]", ",", "z"}], "]"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                SuperscriptBox["gtt", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Rho]", ",", "z"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["gtt", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Rho]", ",", "z"}], "]"}]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"gtt", "[", 
                RowBox[{"\[Rho]", ",", "z"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["gtt", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Rho]", ",", "z"}], "]"}]}]}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"gtt", "[", 
              RowBox[{"\[Rho]", ",", "z"}], "]"}], "2"], " ", 
            RowBox[{"g\[Phi]\[Phi]", "[", 
             RowBox[{"\[Rho]", ",", "z"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["g\[Phi]\[Phi]", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"1", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"\[Rho]", ",", "z"}], "]"}]}]}], ")"}]}]}], ")"}]}], ",",
      "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"gtt", "[", 
          RowBox[{"\[Rho]", ",", "z"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"g\[Rho]\[Rho]", "[", 
          RowBox[{"\[Rho]", ",", "z"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"g\[Phi]\[Phi]", "[", 
          RowBox[{"\[Rho]", ",", "z"}], "]"}], "2"]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"gtt", "[", 
          RowBox[{"\[Rho]", ",", "z"}], "]"}], " ", 
         RowBox[{"g\[Phi]\[Phi]", "[", 
          RowBox[{"\[Rho]", ",", "z"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"g\[Phi]\[Phi]", "[", 
             RowBox[{"\[Rho]", ",", "z"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                SuperscriptBox["g\[Rho]\[Rho]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Rho]", ",", "z"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["gtt", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Rho]", ",", "z"}], "]"}]}], "+", 
              RowBox[{
               RowBox[{
                SuperscriptBox["gtt", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Rho]", ",", "z"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["g\[Rho]\[Rho]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Rho]", ",", "z"}], "]"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"gtt", "[", 
             RowBox[{"\[Rho]", ",", "z"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                SuperscriptBox["g\[Phi]\[Phi]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Rho]", ",", "z"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["g\[Rho]\[Rho]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Rho]", ",", "z"}], "]"}]}], "+", 
              RowBox[{
               RowBox[{
                SuperscriptBox["g\[Rho]\[Rho]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Rho]", ",", "z"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["g\[Phi]\[Phi]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Rho]", ",", "z"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
        "+", 
        RowBox[{
         RowBox[{"g\[Rho]\[Rho]", "[", 
          RowBox[{"\[Rho]", ",", "z"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"gtt", "[", 
              RowBox[{"\[Rho]", ",", "z"}], "]"}], "2"], " ", 
            RowBox[{
             SuperscriptBox["g\[Phi]\[Phi]", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"\[Rho]", ",", "z"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["g\[Phi]\[Phi]", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"\[Rho]", ",", "z"}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"g\[Phi]\[Phi]", "[", 
              RowBox[{"\[Rho]", ",", "z"}], "]"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                SuperscriptBox["gtt", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Rho]", ",", "z"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["gtt", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Rho]", ",", "z"}], "]"}]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"gtt", "[", 
                RowBox[{"\[Rho]", ",", "z"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["gtt", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Rho]", ",", "z"}], "]"}]}]}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"gtt", "[", 
              RowBox[{"\[Rho]", ",", "z"}], "]"}], "2"], " ", 
            RowBox[{"g\[Phi]\[Phi]", "[", 
             RowBox[{"\[Rho]", ",", "z"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["g\[Phi]\[Phi]", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"1", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"\[Rho]", ",", "z"}], "]"}]}]}], ")"}]}]}], ")"}]}], ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"gtt", "[", 
          RowBox[{"\[Rho]", ",", "z"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"g\[Rho]\[Rho]", "[", 
          RowBox[{"\[Rho]", ",", "z"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"g\[Phi]\[Phi]", "[", 
          RowBox[{"\[Rho]", ",", "z"}], "]"}], "2"]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"g\[Rho]\[Rho]", "[", 
           RowBox[{"\[Rho]", ",", "z"}], "]"}]}], " ", 
         SuperscriptBox[
          RowBox[{"g\[Phi]\[Phi]", "[", 
           RowBox[{"\[Rho]", ",", "z"}], "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["gtt", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Rho]", ",", "z"}], "]"}], "2"]}], "+", 
        RowBox[{
         RowBox[{"gtt", "[", 
          RowBox[{"\[Rho]", ",", "z"}], "]"}], " ", 
         RowBox[{"g\[Phi]\[Phi]", "[", 
          RowBox[{"\[Rho]", ",", "z"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"g\[Rho]\[Rho]", "[", 
             RowBox[{"\[Rho]", ",", "z"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                SuperscriptBox["gtt", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Rho]", ",", "z"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["g\[Phi]\[Phi]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Rho]", ",", "z"}], "]"}]}], "+", 
              RowBox[{
               RowBox[{
                SuperscriptBox["gtt", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Rho]", ",", "z"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["g\[Phi]\[Phi]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Rho]", ",", "z"}], "]"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"g\[Phi]\[Phi]", "[", 
             RowBox[{"\[Rho]", ",", "z"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                SuperscriptBox["gtt", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Rho]", ",", "z"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["g\[Rho]\[Rho]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Rho]", ",", "z"}], "]"}]}], "-", 
              RowBox[{
               RowBox[{
                SuperscriptBox["gtt", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Rho]", ",", "z"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["g\[Rho]\[Rho]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Rho]", ",", "z"}], "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"g\[Rho]\[Rho]", "[", 
                RowBox[{"\[Rho]", ",", "z"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["gtt", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"2", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Rho]", ",", "z"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
        "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"gtt", "[", 
           RowBox[{"\[Rho]", ",", "z"}], "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"g\[Rho]\[Rho]", "[", 
              RowBox[{"\[Rho]", ",", "z"}], "]"}]}], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["g\[Phi]\[Phi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"\[Rho]", ",", "z"}], "]"}], "2"]}], "+", 
           RowBox[{
            RowBox[{"g\[Phi]\[Phi]", "[", 
             RowBox[{"\[Rho]", ",", "z"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                SuperscriptBox["g\[Rho]\[Rho]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Rho]", ",", "z"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["g\[Phi]\[Phi]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Rho]", ",", "z"}], "]"}]}], "-", 
              RowBox[{
               RowBox[{
                SuperscriptBox["g\[Rho]\[Rho]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Rho]", ",", "z"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["g\[Phi]\[Phi]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Rho]", ",", "z"}], "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"g\[Rho]\[Rho]", "[", 
                RowBox[{"\[Rho]", ",", "z"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["g\[Phi]\[Phi]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"2", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Rho]", ",", "z"}], "]"}]}]}], ")"}]}]}], ")"}]}]}],
        ")"}]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["g\[Rho]\[Rho]", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"\[Rho]", ",", "z"}], "]"}], "2"], "+", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["g\[Rho]\[Rho]", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"\[Rho]", ",", "z"}], "]"}], "2"]}], ")"}]}], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"g\[Rho]\[Rho]", "[", 
            RowBox[{"\[Rho]", ",", "z"}], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["gtt", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"\[Rho]", ",", "z"}], "]"}], "2"], "+", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["gtt", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"\[Rho]", ",", "z"}], "]"}], "2"], "-", 
            RowBox[{"2", " ", 
             RowBox[{"gtt", "[", 
              RowBox[{"\[Rho]", ",", "z"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["gtt", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "2"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Rho]", ",", "z"}], "]"}], "+", 
               RowBox[{
                SuperscriptBox["gtt", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"2", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Rho]", ",", "z"}], "]"}]}], ")"}]}]}], ")"}]}], 
         SuperscriptBox[
          RowBox[{"gtt", "[", 
           RowBox[{"\[Rho]", ",", "z"}], "]"}], "2"]], "-", 
        RowBox[{"2", " ", 
         RowBox[{"g\[Rho]\[Rho]", "[", 
          RowBox[{"\[Rho]", ",", "z"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["g\[Rho]\[Rho]", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "2"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Rho]", ",", "z"}], "]"}], "+", 
           RowBox[{
            SuperscriptBox["g\[Rho]\[Rho]", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"2", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Rho]", ",", "z"}], "]"}]}], ")"}]}]}], 
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"g\[Rho]\[Rho]", "[", 
          RowBox[{"\[Rho]", ",", "z"}], "]"}], "3"]}]]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.6504047199987*^9, {3.650404843177682*^9, 3.65040486369803*^9}, 
   3.650404926048326*^9, 3.650405086630232*^9, 3.650825152543474*^9, 
   3.650825805769921*^9, 3.650826218059267*^9, 3.650911936073645*^9, {
   3.663365542628143*^9, 3.663365239977769*^9}, 3.663410895940508*^9, 
   3.663424914036445*^9, 3.663461393602875*^9, 3.66346204099757*^9, 
   3.663467629640881*^9, 3.663523649539333*^9, 3.663523784366699*^9, 
   3.663526745798389*^9, 3.66357152484191*^9, 3.663572960333603*^9, 
   3.663579157693855*^9, 3.663603414711655*^9, 3.663680715492261*^9, 
   3.671305971010138*^9, 3.671311822810592*^9, 3.671312010259987*^9, 
   3.671316411848747*^9, 3.671316442616959*^9, 3.671458848618762*^9, 
   3.671480022887301*^9, 3.671524118116608*^9, 3.671524356652311*^9, 
   3.671524663767512*^9, 3.671525035663762*^9, 3.675017582115123*^9, 
   3.675026184487648*^9, 3.675111583594393*^9, 3.67528057566967*^9, 
   3.675424602402317*^9, 3.6755311089945183`*^9, 3.6755333277443647`*^9, 
   3.676385405779512*^9, 3.676741945688815*^9, 3.6767421694843597`*^9, 
   3.677013053036991*^9, 3.6770282963217926`*^9, 3.677183270289174*^9, 
   3.677183465720207*^9, 3.6774570303904023`*^9, 3.677945545636191*^9, 
   3.678026024731531*^9, 3.678445340744144*^9, 3.67853043380552*^9, 
   3.678560955052906*^9, 3.6786270902923717`*^9, 3.678638698560319*^9, 
   3.6788212001293173`*^9, 3.679081438702978*^9, 3.679419233108918*^9, 
   3.6794229149011717`*^9, 3.679673632676619*^9, 3.679748353790571*^9, 
   3.679765350892271*^9, 3.797948356362458*^9, 3.7979678256130657`*^9, 
   3.798055970263423*^9, 3.7984102577710743`*^9, 3.798469745408091*^9, 
   3.798494734689169*^9, 3.798527579099825*^9, 3.7985833147795877`*^9, 
   3.7990737611689587`*^9, 3.800915321828788*^9, 3.8009154791839952`*^9, 
   3.80091570657631*^9, 3.800976773820488*^9, 3.800976832062702*^9, 
   3.801002650348624*^9, 3.8010036621431923`*^9, 3.801065682393145*^9, 
   3.80106727751658*^9, 3.8010689593553963`*^9, 3.801069145462572*^9, 
   3.803985382133541*^9, 3.8112773089104843`*^9, 3.8113253090092773`*^9, 
   3.816207980846257*^9, 3.816208573078444*^9, 3.8162087802618847`*^9, 
   3.8162139566279373`*^9, 3.816214088690468*^9, 3.816214197203127*^9, 
   3.82107911733674*^9, 3.8210800027904453`*^9, 3.821129946386352*^9, 
   3.8212241773089314`*^9, 3.821225180993917*^9, 3.821225704912698*^9, 
   3.821225950517453*^9, 3.821226090143981*^9, 3.8212262009585648`*^9, 
   3.822395764205562*^9, 3.822396688096052*^9, 3.8224010630327263`*^9, 
   3.822518715448352*^9, 3.822688218545293*^9, 3.8227478336887827`*^9, 
   3.8227749209076557`*^9, 3.823370988244618*^9, 3.823386454917688*^9, 
   3.823472268234026*^9, 3.823777483640512*^9, 3.823855778035478*^9, 
   3.8264919335132113`*^9, 3.826583948376329*^9, 3.828014577090897*^9, 
   3.829261303003565*^9, 3.898956669319818*^9, 3.906839660902814*^9, 
   3.907096441276452*^9, 3.907099161517107*^9, 3.9071015575536003`*^9, 
   3.907336513380106*^9, 3.9080623068098593`*^9, 3.9080623634987907`*^9, 
   3.90814829542699*^9, 3.9081755985324497`*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"c7405dfe-f10e-4b93-be93-3bb7d1a8db5c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", "MaxEq", "]"}]], "Input",
 CellChangeTimes->{{3.650404767443196*^9, 3.650404767443669*^9}, {
  3.650405065005487*^9, 3.650405066068432*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"c57244b7-cdc6-4f31-a17c-0e1fcce1154b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.650404786127041*^9, 3.650404930350678*^9, {3.650405066634284*^9, 
   3.65040508977665*^9}, 3.65082515362006*^9, 3.650825806567648*^9, 
   3.65082621875411*^9, 3.65091193624095*^9, {3.663365543381127*^9, 
   3.663365240655074*^9}, 3.663410896176968*^9, 3.663424914914065*^9, 
   3.663461393822445*^9, 3.663462044465748*^9, 3.663467630312554*^9, 
   3.663523650078132*^9, 3.66352378494502*^9, 3.663526746587429*^9, 
   3.663571525178952*^9, 3.66357296053879*^9, 3.663579157922568*^9, 
   3.663603415224367*^9, 3.663680716338932*^9, 3.6713059712786007`*^9, 
   3.671311823463344*^9, 3.671312011027805*^9, 3.671316412604582*^9, 
   3.671316443343895*^9, 3.671458849297416*^9, 3.671480023918905*^9, 
   3.671524119530594*^9, 3.671524357310679*^9, 3.671524664602849*^9, 
   3.67152503648253*^9, 3.675017582399444*^9, 3.6750261847752953`*^9, 
   3.6751115843518343`*^9, 3.675280577528764*^9, 3.675424603016046*^9, 
   3.675531115664995*^9, 3.675533337617021*^9, 3.676385416804422*^9, 
   3.676741948648823*^9, 3.676742178906005*^9, 3.677013066755005*^9, 
   3.6770282965748625`*^9, 3.677183271039253*^9, 3.677183465919031*^9, 
   3.677457030585508*^9, 3.677945548781892*^9, 3.6780260537571163`*^9, 
   3.678445352769464*^9, 3.678530437631085*^9, 3.6785609610739317`*^9, 
   3.678627095989366*^9, 3.678638698773244*^9, 3.678821201069126*^9, 
   3.6790814541132717`*^9, 3.6794192381879597`*^9, 3.6794229209965963`*^9, 
   3.679673635543202*^9, 3.679748354524229*^9, 3.6797653537470827`*^9, 
   3.7979483564942408`*^9, 3.797967825915822*^9, 3.798055970595046*^9, 
   3.798410258141844*^9, 3.7984697460153713`*^9, 3.798494734819817*^9, 
   3.7985275794091787`*^9, 3.798583315090971*^9, 3.7990737614761477`*^9, 
   3.800915322092885*^9, 3.800915479589625*^9, 3.800915706913512*^9, 
   3.800976774137369*^9, 3.800976832573382*^9, 3.8010026526250877`*^9, 
   3.8010036658498583`*^9, 3.801065683175494*^9, 3.80106727921769*^9, 
   3.801068960312498*^9, 3.801069146230692*^9, 3.803985383403348*^9, 
   3.8112773098628674`*^9, 3.811325309617627*^9, 3.81620798810824*^9, 
   3.816208573821681*^9, 3.816208780611319*^9, 3.8162139570810347`*^9, 
   3.816214088821974*^9, 3.816214198072761*^9, 3.8210791189759912`*^9, 
   3.821080004507968*^9, 3.8211299487432833`*^9, 3.821224178060505*^9, 
   3.821225181567924*^9, 3.821225705459724*^9, 3.821225951131863*^9, 
   3.821226091598578*^9, 3.8212262014225397`*^9, 3.8223957656114492`*^9, 
   3.822396688784058*^9, 3.822401064584152*^9, 3.822518716234014*^9, 
   3.8226882202717953`*^9, 3.822747834535413*^9, 3.8227749232330112`*^9, 
   3.823370989555317*^9, 3.823386455519246*^9, 3.823472268423436*^9, 
   3.823777484038499*^9, 3.823855779473949*^9, 3.826491933615581*^9, 
   3.826583948474334*^9, 3.828014577263277*^9, 3.829261303573229*^9, 
   3.8989566696092854`*^9, 3.906839661495281*^9, 3.907096441843603*^9, 
   3.907099162165265*^9, 3.907101558105859*^9, 3.90733651383379*^9, 
   3.908062307283124*^9, 3.908062364119157*^9, 3.908148295841958*^9, 
   3.908175599188554*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"6d83a44c-86cb-43ab-afbe-6165409faac4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"simemUd", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"emUd", ",", 
    RowBox[{"TimeConstraint", "\[Rule]", "Infinity"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.650404776532072*^9, 3.650404776532708*^9}, {
  3.650405067309295*^9, 3.65040506853967*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"f21b9dbc-400b-4bbc-858c-e6cb81324f7f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{"g\[Rho]\[Rho]", "[", 
           RowBox[{"\[Rho]", ",", "z"}], "]"}], "3"], " ", 
         SuperscriptBox[
          RowBox[{"g\[Phi]\[Phi]", "[", 
           RowBox[{"\[Rho]", ",", "z"}], "]"}], "2"]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"g\[Rho]\[Rho]", "[", 
            RowBox[{"\[Rho]", ",", "z"}], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["g\[Phi]\[Phi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"\[Rho]", ",", "z"}], "]"}], "2"], "+", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["g\[Phi]\[Phi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"\[Rho]", ",", "z"}], "]"}], "2"]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"g\[Phi]\[Phi]", "[", 
            RowBox[{"\[Rho]", ",", "z"}], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["g\[Rho]\[Rho]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"\[Rho]", ",", "z"}], "]"}], "2"], "+", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["g\[Rho]\[Rho]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"\[Rho]", ",", "z"}], "]"}], "2"], "-", 
            RowBox[{
             RowBox[{"g\[Rho]\[Rho]", "[", 
              RowBox[{"\[Rho]", ",", "z"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["g\[Rho]\[Rho]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "2"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Rho]", ",", "z"}], "]"}], "+", 
               RowBox[{
                SuperscriptBox["g\[Rho]\[Rho]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"2", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Rho]", ",", "z"}], "]"}]}], ")"}]}]}], ")"}]}], 
         "-", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"g\[Rho]\[Rho]", "[", 
            RowBox[{"\[Rho]", ",", "z"}], "]"}], "2"], " ", 
          RowBox[{"g\[Phi]\[Phi]", "[", 
           RowBox[{"\[Rho]", ",", "z"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["g\[Phi]\[Phi]", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"\[Rho]", ",", "z"}], "]"}], "+", 
            RowBox[{
             SuperscriptBox["g\[Phi]\[Phi]", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"2", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"\[Rho]", ",", "z"}], "]"}]}], ")"}]}]}], ")"}]}]}], ",",
      "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"gtt", "[", 
          RowBox[{"\[Rho]", ",", "z"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"g\[Rho]\[Rho]", "[", 
          RowBox[{"\[Rho]", ",", "z"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"g\[Phi]\[Phi]", "[", 
          RowBox[{"\[Rho]", ",", "z"}], "]"}], "2"]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"g\[Rho]\[Rho]", "[", 
          RowBox[{"\[Rho]", ",", "z"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox[
              RowBox[{"gtt", "[", 
               RowBox[{"\[Rho]", ",", "z"}], "]"}], "2"]}], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["g\[Phi]\[Phi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"\[Rho]", ",", "z"}], "]"}], "2"]}], "-", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"g\[Phi]\[Phi]", "[", 
              RowBox[{"\[Rho]", ",", "z"}], "]"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["gtt", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Rho]", ",", "z"}], "]"}], "2"], "-", 
              RowBox[{"2", " ", 
               RowBox[{"gtt", "[", 
                RowBox[{"\[Rho]", ",", "z"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["gtt", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "2"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Rho]", ",", "z"}], "]"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"gtt", "[", 
             RowBox[{"\[Rho]", ",", "z"}], "]"}], " ", 
            RowBox[{"g\[Phi]\[Phi]", "[", 
             RowBox[{"\[Rho]", ",", "z"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                SuperscriptBox["gtt", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Rho]", ",", "z"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["g\[Phi]\[Phi]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Rho]", ",", "z"}], "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"gtt", "[", 
                RowBox[{"\[Rho]", ",", "z"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["g\[Phi]\[Phi]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "2"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Rho]", ",", "z"}], "]"}]}], "+", 
              RowBox[{
               RowBox[{
                SuperscriptBox["gtt", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Rho]", ",", "z"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["g\[Phi]\[Phi]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Rho]", ",", "z"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
        "+", 
        RowBox[{
         RowBox[{"gtt", "[", 
          RowBox[{"\[Rho]", ",", "z"}], "]"}], " ", 
         RowBox[{"g\[Phi]\[Phi]", "[", 
          RowBox[{"\[Rho]", ",", "z"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"g\[Phi]\[Phi]", "[", 
             RowBox[{"\[Rho]", ",", "z"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                RowBox[{
                 SuperscriptBox["gtt", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"\[Rho]", ",", "z"}], "]"}]}], " ", 
               RowBox[{
                SuperscriptBox["g\[Rho]\[Rho]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Rho]", ",", "z"}], "]"}]}], "+", 
              RowBox[{
               RowBox[{
                SuperscriptBox["gtt", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Rho]", ",", "z"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["g\[Rho]\[Rho]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Rho]", ",", "z"}], "]"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"gtt", "[", 
             RowBox[{"\[Rho]", ",", "z"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                RowBox[{
                 SuperscriptBox["g\[Rho]\[Rho]", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"\[Rho]", ",", "z"}], "]"}]}], " ", 
               RowBox[{
                SuperscriptBox["g\[Phi]\[Phi]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Rho]", ",", "z"}], "]"}]}], "+", 
              RowBox[{
               RowBox[{
                SuperscriptBox["g\[Rho]\[Rho]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Rho]", ",", "z"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["g\[Phi]\[Phi]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Rho]", ",", "z"}], "]"}]}]}], ")"}]}]}], ")"}]}]}],
        ")"}]}], ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"gtt", "[", 
          RowBox[{"\[Rho]", ",", "z"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"g\[Rho]\[Rho]", "[", 
          RowBox[{"\[Rho]", ",", "z"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"g\[Phi]\[Phi]", "[", 
          RowBox[{"\[Rho]", ",", "z"}], "]"}], "2"]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"gtt", "[", 
          RowBox[{"\[Rho]", ",", "z"}], "]"}], " ", 
         RowBox[{"g\[Phi]\[Phi]", "[", 
          RowBox[{"\[Rho]", ",", "z"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"g\[Phi]\[Phi]", "[", 
             RowBox[{"\[Rho]", ",", "z"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                SuperscriptBox["g\[Rho]\[Rho]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Rho]", ",", "z"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["gtt", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Rho]", ",", "z"}], "]"}]}], "+", 
              RowBox[{
               RowBox[{
                SuperscriptBox["gtt", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Rho]", ",", "z"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["g\[Rho]\[Rho]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Rho]", ",", "z"}], "]"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"gtt", "[", 
             RowBox[{"\[Rho]", ",", "z"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                SuperscriptBox["g\[Phi]\[Phi]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Rho]", ",", "z"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["g\[Rho]\[Rho]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Rho]", ",", "z"}], "]"}]}], "+", 
              RowBox[{
               RowBox[{
                SuperscriptBox["g\[Rho]\[Rho]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Rho]", ",", "z"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["g\[Phi]\[Phi]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Rho]", ",", "z"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
        "+", 
        RowBox[{
         RowBox[{"g\[Rho]\[Rho]", "[", 
          RowBox[{"\[Rho]", ",", "z"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"gtt", "[", 
              RowBox[{"\[Rho]", ",", "z"}], "]"}], "2"], " ", 
            RowBox[{
             SuperscriptBox["g\[Phi]\[Phi]", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"\[Rho]", ",", "z"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["g\[Phi]\[Phi]", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"\[Rho]", ",", "z"}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"g\[Phi]\[Phi]", "[", 
              RowBox[{"\[Rho]", ",", "z"}], "]"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                SuperscriptBox["gtt", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Rho]", ",", "z"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["gtt", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Rho]", ",", "z"}], "]"}]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"gtt", "[", 
                RowBox[{"\[Rho]", ",", "z"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["gtt", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Rho]", ",", "z"}], "]"}]}]}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"gtt", "[", 
              RowBox[{"\[Rho]", ",", "z"}], "]"}], "2"], " ", 
            RowBox[{"g\[Phi]\[Phi]", "[", 
             RowBox[{"\[Rho]", ",", "z"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["g\[Phi]\[Phi]", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"1", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"\[Rho]", ",", "z"}], "]"}]}]}], ")"}]}]}], ")"}]}], ",",
      "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"gtt", "[", 
          RowBox[{"\[Rho]", ",", "z"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"g\[Rho]\[Rho]", "[", 
          RowBox[{"\[Rho]", ",", "z"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"g\[Phi]\[Phi]", "[", 
          RowBox[{"\[Rho]", ",", "z"}], "]"}], "2"]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"gtt", "[", 
          RowBox[{"\[Rho]", ",", "z"}], "]"}], " ", 
         RowBox[{"g\[Phi]\[Phi]", "[", 
          RowBox[{"\[Rho]", ",", "z"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"g\[Phi]\[Phi]", "[", 
             RowBox[{"\[Rho]", ",", "z"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                SuperscriptBox["g\[Rho]\[Rho]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Rho]", ",", "z"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["gtt", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Rho]", ",", "z"}], "]"}]}], "+", 
              RowBox[{
               RowBox[{
                SuperscriptBox["gtt", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Rho]", ",", "z"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["g\[Rho]\[Rho]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Rho]", ",", "z"}], "]"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"gtt", "[", 
             RowBox[{"\[Rho]", ",", "z"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                SuperscriptBox["g\[Phi]\[Phi]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Rho]", ",", "z"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["g\[Rho]\[Rho]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Rho]", ",", "z"}], "]"}]}], "+", 
              RowBox[{
               RowBox[{
                SuperscriptBox["g\[Rho]\[Rho]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Rho]", ",", "z"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["g\[Phi]\[Phi]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Rho]", ",", "z"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
        "+", 
        RowBox[{
         RowBox[{"g\[Rho]\[Rho]", "[", 
          RowBox[{"\[Rho]", ",", "z"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"gtt", "[", 
              RowBox[{"\[Rho]", ",", "z"}], "]"}], "2"], " ", 
            RowBox[{
             SuperscriptBox["g\[Phi]\[Phi]", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"\[Rho]", ",", "z"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["g\[Phi]\[Phi]", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"\[Rho]", ",", "z"}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"g\[Phi]\[Phi]", "[", 
              RowBox[{"\[Rho]", ",", "z"}], "]"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                SuperscriptBox["gtt", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Rho]", ",", "z"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["gtt", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Rho]", ",", "z"}], "]"}]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"gtt", "[", 
                RowBox[{"\[Rho]", ",", "z"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["gtt", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Rho]", ",", "z"}], "]"}]}]}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"gtt", "[", 
              RowBox[{"\[Rho]", ",", "z"}], "]"}], "2"], " ", 
            RowBox[{"g\[Phi]\[Phi]", "[", 
             RowBox[{"\[Rho]", ",", "z"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["g\[Phi]\[Phi]", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"1", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"\[Rho]", ",", "z"}], "]"}]}]}], ")"}]}]}], ")"}]}], ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"gtt", "[", 
          RowBox[{"\[Rho]", ",", "z"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"g\[Rho]\[Rho]", "[", 
          RowBox[{"\[Rho]", ",", "z"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"g\[Phi]\[Phi]", "[", 
          RowBox[{"\[Rho]", ",", "z"}], "]"}], "2"]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"g\[Rho]\[Rho]", "[", 
           RowBox[{"\[Rho]", ",", "z"}], "]"}]}], " ", 
         SuperscriptBox[
          RowBox[{"g\[Phi]\[Phi]", "[", 
           RowBox[{"\[Rho]", ",", "z"}], "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["gtt", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Rho]", ",", "z"}], "]"}], "2"]}], "+", 
        RowBox[{
         RowBox[{"gtt", "[", 
          RowBox[{"\[Rho]", ",", "z"}], "]"}], " ", 
         RowBox[{"g\[Phi]\[Phi]", "[", 
          RowBox[{"\[Rho]", ",", "z"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"g\[Rho]\[Rho]", "[", 
             RowBox[{"\[Rho]", ",", "z"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                SuperscriptBox["gtt", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Rho]", ",", "z"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["g\[Phi]\[Phi]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Rho]", ",", "z"}], "]"}]}], "+", 
              RowBox[{
               RowBox[{
                SuperscriptBox["gtt", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Rho]", ",", "z"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["g\[Phi]\[Phi]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Rho]", ",", "z"}], "]"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"g\[Phi]\[Phi]", "[", 
             RowBox[{"\[Rho]", ",", "z"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                SuperscriptBox["gtt", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Rho]", ",", "z"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["g\[Rho]\[Rho]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Rho]", ",", "z"}], "]"}]}], "-", 
              RowBox[{
               RowBox[{
                SuperscriptBox["gtt", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Rho]", ",", "z"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["g\[Rho]\[Rho]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Rho]", ",", "z"}], "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"g\[Rho]\[Rho]", "[", 
                RowBox[{"\[Rho]", ",", "z"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["gtt", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"2", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Rho]", ",", "z"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
        "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"gtt", "[", 
           RowBox[{"\[Rho]", ",", "z"}], "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"g\[Rho]\[Rho]", "[", 
              RowBox[{"\[Rho]", ",", "z"}], "]"}]}], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["g\[Phi]\[Phi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"\[Rho]", ",", "z"}], "]"}], "2"]}], "+", 
           RowBox[{
            RowBox[{"g\[Phi]\[Phi]", "[", 
             RowBox[{"\[Rho]", ",", "z"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                SuperscriptBox["g\[Rho]\[Rho]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Rho]", ",", "z"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["g\[Phi]\[Phi]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Rho]", ",", "z"}], "]"}]}], "-", 
              RowBox[{
               RowBox[{
                SuperscriptBox["g\[Rho]\[Rho]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Rho]", ",", "z"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["g\[Phi]\[Phi]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Rho]", ",", "z"}], "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"g\[Rho]\[Rho]", "[", 
                RowBox[{"\[Rho]", ",", "z"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["g\[Phi]\[Phi]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"2", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Rho]", ",", "z"}], "]"}]}]}], ")"}]}]}], ")"}]}]}],
        ")"}]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["g\[Rho]\[Rho]", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"\[Rho]", ",", "z"}], "]"}], "2"], "+", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["g\[Rho]\[Rho]", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"\[Rho]", ",", "z"}], "]"}], "2"]}], ")"}]}], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"g\[Rho]\[Rho]", "[", 
            RowBox[{"\[Rho]", ",", "z"}], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["gtt", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"\[Rho]", ",", "z"}], "]"}], "2"], "+", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["gtt", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"\[Rho]", ",", "z"}], "]"}], "2"], "-", 
            RowBox[{"2", " ", 
             RowBox[{"gtt", "[", 
              RowBox[{"\[Rho]", ",", "z"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["gtt", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "2"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Rho]", ",", "z"}], "]"}], "+", 
               RowBox[{
                SuperscriptBox["gtt", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"2", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Rho]", ",", "z"}], "]"}]}], ")"}]}]}], ")"}]}], 
         SuperscriptBox[
          RowBox[{"gtt", "[", 
           RowBox[{"\[Rho]", ",", "z"}], "]"}], "2"]], "-", 
        RowBox[{"2", " ", 
         RowBox[{"g\[Rho]\[Rho]", "[", 
          RowBox[{"\[Rho]", ",", "z"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["g\[Rho]\[Rho]", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "2"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Rho]", ",", "z"}], "]"}], "+", 
           RowBox[{
            SuperscriptBox["g\[Rho]\[Rho]", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"2", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Rho]", ",", "z"}], "]"}]}], ")"}]}]}], 
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"g\[Rho]\[Rho]", "[", 
          RowBox[{"\[Rho]", ",", "z"}], "]"}], "3"]}]]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.650404796919064*^9, 3.65040493197149*^9, {3.650405069218853*^9, 
   3.650405091279192*^9}, 3.650825158657522*^9, 3.650825811124628*^9, 
   3.650826220436781*^9, 3.650911937513011*^9, {3.663365545050355*^9, 
   3.663365242093874*^9}, 3.663410897667486*^9, 3.663424916437435*^9, 
   3.663461448348396*^9, 3.663462047438169*^9, 3.663467631784077*^9, 
   3.663523651579446*^9, 3.663523786567345*^9, 3.66352674834099*^9, 
   3.663571526738219*^9, 3.663572962054142*^9, 3.66357915976052*^9, 
   3.663603416828835*^9, 3.663680718315122*^9, 3.671305972384624*^9, 
   3.671311825404977*^9, 3.671312013229451*^9, 3.671316414392925*^9, 
   3.671316445149898*^9, 3.671458850963584*^9, 3.671480033540238*^9, 
   3.671524122336018*^9, 3.671524359038043*^9, 3.671524666516364*^9, 
   3.671525038388034*^9, 3.675017583521184*^9, 3.675026186001854*^9, 
   3.675111589805183*^9, 3.675280580010613*^9, 3.67542460378284*^9, 
   3.6755311166428127`*^9, 3.675533344271456*^9, {3.676385434741081*^9, 
   3.67638544013245*^9}, 3.6767419496279*^9, 3.6767421956126842`*^9, 
   3.677013075960456*^9, 3.6770282979203157`*^9, 3.6771832725334797`*^9, 
   3.6771834670175796`*^9, 3.677457031687888*^9, 3.6779455844671917`*^9, 
   3.6780260548711557`*^9, 3.678445371118474*^9, 3.678530441837821*^9, 
   3.6785609620053387`*^9, 3.67862709950209*^9, 3.678638699984417*^9, 
   3.678821210050777*^9, 3.679081460682785*^9, 3.679419250786358*^9, 
   3.6794229246938257`*^9, 3.6796736451027517`*^9, 3.679748367287537*^9, 
   3.679765362744075*^9, 3.797948357256563*^9, 3.79796782688953*^9, 
   3.7980559713635597`*^9, 3.798410259037548*^9, 3.798469747861868*^9, 
   3.798494735611949*^9, 3.798527586627882*^9, 3.798583316098377*^9, 
   3.799073762398243*^9, 3.800915323088909*^9, 3.800915480577722*^9, 
   3.800915707968937*^9, 3.800976775455783*^9, 3.800976834680475*^9, 
   3.801002655722735*^9, 3.801003667040718*^9, 3.801065683987986*^9, 
   3.801067280682027*^9, 3.801068961225916*^9, 3.8010691471545687`*^9, 
   3.803985384379973*^9, 3.811277311056451*^9, 3.811325310437414*^9, 
   3.816207990435597*^9, 3.816208575010536*^9, 3.816208781674591*^9, 
   3.816213958263674*^9, 3.816214089004286*^9, 3.816214199014798*^9, 
   3.821080007566864*^9, 3.8211299500218287`*^9, 3.821224179074482*^9, 
   3.821225182604838*^9, 3.821225706315878*^9, 3.821225952233328*^9, 
   3.821226092920355*^9, 3.82122620219*^9, 3.822395767298977*^9, 
   3.822396690132934*^9, 3.822401065418236*^9, 3.822518717759162*^9, 
   3.82268822170363*^9, 3.822747835704014*^9, 3.822774924717456*^9, 
   3.823370990622979*^9, 3.823386456327531*^9, 3.823472269293234*^9, 
   3.8237774846980047`*^9, 3.823855780777362*^9, 3.826491933778056*^9, 
   3.826583948639394*^9, 3.828014577641521*^9, 3.829261304870879*^9, 
   3.898956671559833*^9, 3.9068396624867764`*^9, 3.907096442539445*^9, 
   3.907099163194899*^9, 3.907101558887205*^9, 3.90733651461259*^9, 
   3.908062307969329*^9, 3.908062365083131*^9, 3.908148296497808*^9, 
   3.9081756001201897`*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"4c95790b-d8a8-4f71-ba96-306940a8cac5"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "  ", 
   StyleBox[
    RowBox[{"Maxwell", " ", "Potential", " ", "A\[Mu]"}],
    FontColor->RGBColor[1, 0.5, 0]], "  ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   StyleBox[
    RowBox[{
     RowBox[{"A2t", "[", 
      RowBox[{"\[Rho]_", ",", "z_"}], "]"}], ":=", "0"}],
    Background->RGBColor[1, 1, 0.85]], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A2y", "[", 
     RowBox[{"r_", ",", "x_"}], "]"}], ":=", "0"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A2x", "[", 
     RowBox[{"r_", ",", "x_"}], "]"}], ":=", "0"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A2f", "[", 
     RowBox[{"r_", ",", "x_"}], "]"}], ":=", " ", "0"}]}]}]], "Input",
 CellChangeTimes->{{3.650404644100134*^9, 3.65040471042822*^9}, {
   3.650404820433255*^9, 3.650404821743459*^9}, {3.650824673457907*^9, 
   3.650824782164459*^9}, {3.650824825892799*^9, 3.650824845072501*^9}, {
   3.650825378364063*^9, 3.650825380530254*^9}, {3.663467700217797*^9, 
   3.663467705091641*^9}, 3.663467783369684*^9, {3.663523651307034*^9, 
   3.663523654647875*^9}, {3.8010025954617968`*^9, 3.801002599087255*^9}, {
   3.801002717067319*^9, 3.8010027189979563`*^9}, {3.801002753971004*^9, 
   3.801002765879716*^9}, {3.801003826034081*^9, 3.801003826990653*^9}, 
   3.801067373393156*^9, 3.8162080239574003`*^9, 3.821080072283949*^9, {
   3.821226046212089*^9, 3.821226049279738*^9}, {3.822396668014421*^9, 
   3.822396673045326*^9}, 3.82239684614779*^9, {3.822397018776272*^9, 
   3.822397022156577*^9}, {3.8224000852348347`*^9, 3.822400089356597*^9}, 
   3.822401084018775*^9, 3.822518744613702*^9, {3.822752157993917*^9, 
   3.8227521592563*^9}, 3.906753873309844*^9},
 CellLabel->"In[11]:=",ExpressionUUID->"03c8228f-2f69-461c-84e4-6be45ce392b2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Omega]2", "[", 
   RowBox[{"\[Rho]_", ",", "z_"}], "]"}], ":=", "0"}]], "Input",
 CellChangeTimes->{{3.650825342626367*^9, 3.650825344841795*^9}, {
  3.650825409417537*^9, 3.650825410902975*^9}, {3.801002602493122*^9, 
  3.80100260683235*^9}, {3.8212260547177277`*^9, 3.821226058834209*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"2a669676-07f5-4911-9bed-606450c897f1"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"16", " ", "Cf", " ", 
     SuperscriptBox[
      RowBox[{"\[Mu]", "[", "1", "]"}], "3"], " ", 
     SuperscriptBox[
      RowBox[{"\[Mu]", "[", "2", "]"}], "3"], " ", 
     SuperscriptBox[
      RowBox[{"\[Mu]", "[", "3", "]"}], "3"], 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"2", " ", "b1", " ", "z"}], "+", 
       RowBox[{"2", " ", "b2", " ", 
        SuperscriptBox["z", "2"]}], "-", 
       RowBox[{
        SuperscriptBox["b1", "2"], " ", 
        SuperscriptBox["\[Rho]", "2"]}], "+", 
       RowBox[{"b2", " ", 
        SuperscriptBox["\[Rho]", "2"]}], "-", 
       RowBox[{"4", " ", "b1", " ", "b2", " ", "z", " ", 
        SuperscriptBox["\[Rho]", "2"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["b2", "2"], " ", 
        SuperscriptBox["z", "2"], " ", 
        SuperscriptBox["\[Rho]", "2"]}], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["b2", "2"], " ", 
         SuperscriptBox["\[Rho]", "4"]}], "2"], "+", 
       RowBox[{"2", " ", "b1", " ", 
        RowBox[{"(", 
         RowBox[{"w1", "-", "z", "+", 
          SqrtBox[
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
            SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}], "+", 
       RowBox[{"4", " ", "b2", " ", "w1", " ", 
        RowBox[{"(", 
         RowBox[{"w1", "-", "z", "+", 
          SqrtBox[
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
            SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}], "-", 
       RowBox[{"b2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"w1", "-", "z", "+", 
           SqrtBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
             SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"]}], "-", 
       RowBox[{"2", " ", "b1", " ", 
        RowBox[{"(", 
         RowBox[{"w2", "-", "z", "+", 
          SqrtBox[
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
            SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}], "+", 
       RowBox[{"b2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", "w2"}], "-", "z", "+", 
          SqrtBox[
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
            SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"w2", "-", "z", "+", 
          SqrtBox[
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
            SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}], "+", 
       RowBox[{"2", " ", "b1", " ", 
        RowBox[{"(", 
         RowBox[{"w3", "-", "z", "+", 
          SqrtBox[
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
            SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}], "+", 
       RowBox[{"4", " ", "b2", " ", "w3", " ", 
        RowBox[{"(", 
         RowBox[{"w3", "-", "z", "+", 
          SqrtBox[
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
            SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}], "-", 
       RowBox[{"b2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"w3", "-", "z", "+", 
           SqrtBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
             SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"]}]}]]}], ")"}], 
   "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Rho]", "2"], "+", 
       SuperscriptBox[
        RowBox[{"\[Mu]", "[", "1", "]"}], "2"]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Mu]", "[", "1", "]"}], "-", 
        RowBox[{"\[Mu]", "[", "2", "]"}]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Rho]", "2"], "+", 
       SuperscriptBox[
        RowBox[{"\[Mu]", "[", "2", "]"}], "2"]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Mu]", "[", "2", "]"}], "-", 
        RowBox[{"\[Mu]", "[", "3", "]"}]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Rho]", "2"], "+", 
       SuperscriptBox[
        RowBox[{"\[Mu]", "[", "3", "]"}], "2"]}], ")"}], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[Rho]", "2"], "+", 
        RowBox[{
         RowBox[{"\[Mu]", "[", "1", "]"}], " ", 
         RowBox[{"\[Mu]", "[", "3", "]"}]}]}], ")"}], "^", "2"}]}], ")"}]}], "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Mu]", "[", "1", "]"}], "\[Rule]", 
     RowBox[{"\[Mu]1", "[", 
      RowBox[{"\[Rho]", ",", "z"}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"\[Mu]", "[", "2", "]"}], "\[Rule]", 
     RowBox[{"\[Mu]2", "[", 
      RowBox[{"\[Rho]", ",", "z"}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"\[Mu]", "[", "3", "]"}], "\[Rule]", 
     RowBox[{"\[Mu]3", "[", 
      RowBox[{"\[Rho]", ",", "z"}], "]"}]}]}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"2", " ", "b1", " ", "z"}], "+", 
      RowBox[{"2", " ", "b2", " ", 
       SuperscriptBox["z", "2"]}], "-", 
      RowBox[{"b2", " ", 
       SuperscriptBox["\[Rho]", "2"]}]}]]}], "*", 
   FractionBox[
    RowBox[{
     RowBox[{"\[Mu]", "[", "1", "]"}], " ", 
     RowBox[{"\[Mu]", "[", "3", "]"}]}], 
    RowBox[{"\[Mu]", "[", "2", "]"}]]}], "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Mu]", "[", "1", "]"}], "\[Rule]", 
     RowBox[{"\[Mu]1", "[", 
      RowBox[{"\[Rho]", ",", "z"}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"\[Mu]", "[", "2", "]"}], "\[Rule]", 
     RowBox[{"\[Mu]2", "[", 
      RowBox[{"\[Rho]", ",", "z"}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"\[Mu]", "[", "3", "]"}], "\[Rule]", 
     RowBox[{"\[Mu]3", "[", 
      RowBox[{"\[Rho]", ",", "z"}], "]"}]}]}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", "b1", " ", "z"}], "-", 
     RowBox[{"2", " ", "b2", " ", 
      SuperscriptBox["z", "2"]}], "+", 
     RowBox[{"b2", " ", 
      SuperscriptBox["\[Rho]", "2"]}]}]], 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[Rho]", "2"], " ", 
     RowBox[{"\[Mu]", "[", "2", "]"}]}], 
    RowBox[{
     RowBox[{"\[Mu]", "[", "1", "]"}], " ", 
     RowBox[{"\[Mu]", "[", "3", "]"}]}]]}], "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Mu]", "[", "1", "]"}], "\[Rule]", 
     RowBox[{"\[Mu]1", "[", 
      RowBox[{"\[Rho]", ",", "z"}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"\[Mu]", "[", "2", "]"}], "\[Rule]", 
     RowBox[{"\[Mu]2", "[", 
      RowBox[{"\[Rho]", ",", "z"}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"\[Mu]", "[", "3", "]"}], "\[Rule]", 
     RowBox[{"\[Mu]3", "[", 
      RowBox[{"\[Rho]", ",", "z"}], "]"}]}]}], "}"}]}]}], "Input",
 CellChangeTimes->{{3.9067581526644087`*^9, 3.906758228133733*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"b1e244c5-d197-4375-8630-8c7452052edb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"16", " ", "Cf", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"2", " ", "b1", " ", "z"}], "+", 
      RowBox[{"2", " ", "b2", " ", 
       SuperscriptBox["z", "2"]}], "-", 
      RowBox[{
       SuperscriptBox["b1", "2"], " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"b2", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"4", " ", "b1", " ", "b2", " ", "z", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["b2", "2"], " ", 
       SuperscriptBox["z", "2"], " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["b2", "2"], " ", 
        SuperscriptBox["\[Rho]", "4"]}], "2"], "+", 
      RowBox[{"2", " ", "b1", " ", 
       RowBox[{"(", 
        RowBox[{"w1", "-", "z", "+", 
         SqrtBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
           SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}], "+", 
      RowBox[{"4", " ", "b2", " ", "w1", " ", 
       RowBox[{"(", 
        RowBox[{"w1", "-", "z", "+", 
         SqrtBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
           SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}], "-", 
      RowBox[{"b2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"w1", "-", "z", "+", 
          SqrtBox[
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
            SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"]}], "-", 
      RowBox[{"2", " ", "b1", " ", 
       RowBox[{"(", 
        RowBox[{"w2", "-", "z", "+", 
         SqrtBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
           SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}], "+", 
      RowBox[{"b2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "3"}], " ", "w2"}], "-", "z", "+", 
         SqrtBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
           SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"w2", "-", "z", "+", 
         SqrtBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
           SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}], "+", 
      RowBox[{"2", " ", "b1", " ", 
       RowBox[{"(", 
        RowBox[{"w3", "-", "z", "+", 
         SqrtBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
           SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}], "+", 
      RowBox[{"4", " ", "b2", " ", "w3", " ", 
       RowBox[{"(", 
        RowBox[{"w3", "-", "z", "+", 
         SqrtBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
           SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}], "-", 
      RowBox[{"b2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"w3", "-", "z", "+", 
          SqrtBox[
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
            SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"]}]}]], " ", 
    SuperscriptBox[
     RowBox[{"\[Mu]1", "[", 
      RowBox[{"\[Rho]", ",", "z"}], "]"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"\[Mu]2", "[", 
      RowBox[{"\[Rho]", ",", "z"}], "]"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"\[Mu]3", "[", 
      RowBox[{"\[Rho]", ",", "z"}], "]"}], "3"]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["\[Rho]", "2"], "+", 
      SuperscriptBox[
       RowBox[{"\[Mu]1", "[", 
        RowBox[{"\[Rho]", ",", "z"}], "]"}], "2"]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Mu]1", "[", 
        RowBox[{"\[Rho]", ",", "z"}], "]"}], "-", 
       RowBox[{"\[Mu]2", "[", 
        RowBox[{"\[Rho]", ",", "z"}], "]"}]}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["\[Rho]", "2"], "+", 
      SuperscriptBox[
       RowBox[{"\[Mu]2", "[", 
        RowBox[{"\[Rho]", ",", "z"}], "]"}], "2"]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Mu]2", "[", 
        RowBox[{"\[Rho]", ",", "z"}], "]"}], "-", 
       RowBox[{"\[Mu]3", "[", 
        RowBox[{"\[Rho]", ",", "z"}], "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Rho]", "2"], "+", 
       RowBox[{
        RowBox[{"\[Mu]1", "[", 
         RowBox[{"\[Rho]", ",", "z"}], "]"}], " ", 
        RowBox[{"\[Mu]3", "[", 
         RowBox[{"\[Rho]", ",", "z"}], "]"}]}]}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["\[Rho]", "2"], "+", 
      SuperscriptBox[
       RowBox[{"\[Mu]3", "[", 
        RowBox[{"\[Rho]", ",", "z"}], "]"}], "2"]}], ")"}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.90675822951896*^9, 3.906839665271039*^9, 
  3.90709644439989*^9, 3.907099166467304*^9, 3.907101561934078*^9, 
  3.907336517296384*^9, 3.908062315206966*^9, 3.908062368289341*^9, 
  3.908148298800704*^9, 3.9081756034989777`*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"a4a59208-a184-4b49-bd06-6b57374f0c68"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"2", " ", "b1", " ", "z"}], "+", 
      RowBox[{"2", " ", "b2", " ", 
       SuperscriptBox["z", "2"]}], "-", 
      RowBox[{"b2", " ", 
       SuperscriptBox["\[Rho]", "2"]}]}]], " ", 
    RowBox[{"\[Mu]1", "[", 
     RowBox[{"\[Rho]", ",", "z"}], "]"}], " ", 
    RowBox[{"\[Mu]3", "[", 
     RowBox[{"\[Rho]", ",", "z"}], "]"}]}], 
   RowBox[{"\[Mu]2", "[", 
    RowBox[{"\[Rho]", ",", "z"}], "]"}]]}]], "Output",
 CellChangeTimes->{3.90675822951896*^9, 3.906839665271039*^9, 
  3.90709644439989*^9, 3.907099166467304*^9, 3.907101561934078*^9, 
  3.907336517296384*^9, 3.908062315206966*^9, 3.908062368289341*^9, 
  3.908148298800704*^9, 3.908175603504718*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"7bfe7391-f435-475f-a4d8-a8ac5b4fcbfb"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", "b1", " ", "z"}], "-", 
     RowBox[{"2", " ", "b2", " ", 
      SuperscriptBox["z", "2"]}], "+", 
     RowBox[{"b2", " ", 
      SuperscriptBox["\[Rho]", "2"]}]}]], " ", 
   SuperscriptBox["\[Rho]", "2"], " ", 
   RowBox[{"\[Mu]2", "[", 
    RowBox[{"\[Rho]", ",", "z"}], "]"}]}], 
  RowBox[{
   RowBox[{"\[Mu]1", "[", 
    RowBox[{"\[Rho]", ",", "z"}], "]"}], " ", 
   RowBox[{"\[Mu]3", "[", 
    RowBox[{"\[Rho]", ",", "z"}], "]"}]}]]], "Output",
 CellChangeTimes->{3.90675822951896*^9, 3.906839665271039*^9, 
  3.90709644439989*^9, 3.907099166467304*^9, 3.907101561934078*^9, 
  3.907336517296384*^9, 3.908062315206966*^9, 3.908062368289341*^9, 
  3.908148298800704*^9, 3.9081756035094337`*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"375401b3-542a-4c50-bd00-b30a0a69fe7e"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "  ", 
   RowBox[{"funzioni", " ", "metriche"}], " ", "*)"}], "\[IndentingNewLine]", 
  
  RowBox[{
   StyleBox[
    RowBox[{"g\[Rho]\[Rho]", "[", 
     RowBox[{"\[Rho]_", ",", "z_"}], "]"}],
    Background->RGBColor[1, 1, 0.85]], 
   StyleBox[":=",
    Background->RGBColor[1, 1, 0.85]], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"16", " ", "Cf", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"2", " ", "b1", " ", "z"}], "+", 
        RowBox[{"2", " ", "b2", " ", 
         SuperscriptBox["z", "2"]}], "-", 
        RowBox[{
         SuperscriptBox["b1", "2"], " ", 
         SuperscriptBox["\[Rho]", "2"]}], "+", 
        RowBox[{"b2", " ", 
         SuperscriptBox["\[Rho]", "2"]}], "-", 
        RowBox[{"4", " ", "b1", " ", "b2", " ", "z", " ", 
         SuperscriptBox["\[Rho]", "2"]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["b2", "2"], " ", 
         SuperscriptBox["z", "2"], " ", 
         SuperscriptBox["\[Rho]", "2"]}], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["b2", "2"], " ", 
          SuperscriptBox["\[Rho]", "4"]}], "2"], "+", 
        RowBox[{"2", " ", "b1", " ", 
         RowBox[{"(", 
          RowBox[{"w1", "-", "z", "+", 
           SqrtBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
             SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}], "+", 
        RowBox[{"4", " ", "b2", " ", "w1", " ", 
         RowBox[{"(", 
          RowBox[{"w1", "-", "z", "+", 
           SqrtBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
             SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}], "-", 
        RowBox[{"b2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"w1", "-", "z", "+", 
            SqrtBox[
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
              SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"]}], "-", 
        RowBox[{"2", " ", "b1", " ", 
         RowBox[{"(", 
          RowBox[{"w2", "-", "z", "+", 
           SqrtBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
             SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}], "+", 
        RowBox[{"b2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], " ", "w2"}], "-", "z", "+", 
           SqrtBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
             SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"w2", "-", "z", "+", 
           SqrtBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
             SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}], "+", 
        RowBox[{"2", " ", "b1", " ", 
         RowBox[{"(", 
          RowBox[{"w3", "-", "z", "+", 
           SqrtBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
             SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}], "+", 
        RowBox[{"4", " ", "b2", " ", "w3", " ", 
         RowBox[{"(", 
          RowBox[{"w3", "-", "z", "+", 
           SqrtBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
             SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}], "-", 
        RowBox[{"b2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"w3", "-", "z", "+", 
            SqrtBox[
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
              SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"]}]}]], " ", 
      SuperscriptBox[
       RowBox[{"\[Mu]1", "[", 
        RowBox[{"\[Rho]", ",", "z"}], "]"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{"\[Mu]2", "[", 
        RowBox[{"\[Rho]", ",", "z"}], "]"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{"\[Mu]3", "[", 
        RowBox[{"\[Rho]", ",", "z"}], "]"}], "3"]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[Rho]", "2"], "+", 
        SuperscriptBox[
         RowBox[{"\[Mu]1", "[", 
          RowBox[{"\[Rho]", ",", "z"}], "]"}], "2"]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Mu]1", "[", 
          RowBox[{"\[Rho]", ",", "z"}], "]"}], "-", 
         RowBox[{"\[Mu]2", "[", 
          RowBox[{"\[Rho]", ",", "z"}], "]"}]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[Rho]", "2"], "+", 
        SuperscriptBox[
         RowBox[{"\[Mu]2", "[", 
          RowBox[{"\[Rho]", ",", "z"}], "]"}], "2"]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Mu]2", "[", 
          RowBox[{"\[Rho]", ",", "z"}], "]"}], "-", 
         RowBox[{"\[Mu]3", "[", 
          RowBox[{"\[Rho]", ",", "z"}], "]"}]}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[Rho]", "2"], "+", 
         RowBox[{
          RowBox[{"\[Mu]1", "[", 
           RowBox[{"\[Rho]", ",", "z"}], "]"}], " ", 
          RowBox[{"\[Mu]3", "[", 
           RowBox[{"\[Rho]", ",", "z"}], "]"}]}]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[Rho]", "2"], "+", 
        SuperscriptBox[
         RowBox[{"\[Mu]3", "[", 
          RowBox[{"\[Rho]", ",", "z"}], "]"}], "2"]}], ")"}]}], 
     ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.797886182145092*^9, 3.7978861848645897`*^9}, {
   3.7978863678933764`*^9, 3.79788636973917*^9}, 3.7988352188206367`*^9, 
   3.7988357449470873`*^9, {3.79889707676612*^9, 3.7988970781690617`*^9}, {
   3.798897230522986*^9, 3.798897234531138*^9}, {3.798905613476857*^9, 
   3.798905659094733*^9}, {3.798905694337225*^9, 3.798905700512856*^9}, 
   3.798909857063644*^9, {3.798910014011989*^9, 3.798910028978436*^9}, 
   3.798923645353059*^9, {3.798923715004364*^9, 3.798923724037064*^9}, {
   3.8170442314377747`*^9, 3.8170442387344637`*^9}, {3.8170459889174557`*^9, 
   3.817046003133073*^9}, 3.817046157884552*^9, 3.817187393254776*^9, 
   3.817187446133431*^9, 3.817213012502447*^9, 3.8172130449297113`*^9, {
   3.8172422443159122`*^9, 3.817242253223624*^9}, 3.8197468511737127`*^9, {
   3.821078368756521*^9, 3.821078382549881*^9}, {3.821080086953486*^9, 
   3.821080099836153*^9}, 3.8212241295434723`*^9, {3.8223965710377502`*^9, 
   3.822396577239213*^9}, {3.822396852814926*^9, 3.822396853725727*^9}, {
   3.822396993627808*^9, 3.82239701344016*^9}, {3.822399875882412*^9, 
   3.822399947892065*^9}, 3.822401106534232*^9, 3.822518837030684*^9, 
   3.906753886869608*^9, 3.906758090643745*^9, 3.906758240211606*^9},
 CellLabel->"In[19]:=",ExpressionUUID->"4ea1f54e-e824-4b7c-9a17-9cbd34eb358f"],

Cell[BoxData[{
 RowBox[{
  StyleBox[
   RowBox[{"gtt", "[", 
    RowBox[{"\[Rho]_", ",", "z_"}], "]"}],
   Background->RGBColor[1, 1, 0.85]], 
  StyleBox[":=",
   Background->RGBColor[1, 1, 0.85]], 
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"2", " ", "b1", " ", "z"}], "+", 
       RowBox[{"2", " ", "b2", " ", 
        SuperscriptBox["z", "2"]}], "-", 
       RowBox[{"b2", " ", 
        SuperscriptBox["\[Rho]", "2"]}]}]], " ", 
     RowBox[{"\[Mu]1", "[", 
      RowBox[{"\[Rho]", ",", "z"}], "]"}], " ", 
     RowBox[{"\[Mu]3", "[", 
      RowBox[{"\[Rho]", ",", "z"}], "]"}]}], 
    RowBox[{"\[Mu]2", "[", 
     RowBox[{"\[Rho]", ",", "z"}], "]"}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  StyleBox[
   RowBox[{"g\[Phi]\[Phi]", "[", 
    RowBox[{"\[Rho]_", ",", "z_"}], "]"}],
   Background->RGBColor[1, 1, 0.85]], 
  StyleBox[":=",
   Background->RGBColor[1, 1, 0.85]], 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "b1", " ", "z"}], "-", 
      RowBox[{"2", " ", "b2", " ", 
       SuperscriptBox["z", "2"]}], "+", 
      RowBox[{"b2", " ", 
       SuperscriptBox["\[Rho]", "2"]}]}]], " ", 
    SuperscriptBox["\[Rho]", "2"], " ", 
    RowBox[{"\[Mu]2", "[", 
     RowBox[{"\[Rho]", ",", "z"}], "]"}]}], 
   RowBox[{
    RowBox[{"\[Mu]1", "[", 
     RowBox[{"\[Rho]", ",", "z"}], "]"}], " ", 
    RowBox[{"\[Mu]3", "[", 
     RowBox[{"\[Rho]", ",", "z"}], "]"}]}]]}]}], "Input",
 CellChangeTimes->{{3.797886203803812*^9, 3.797886222881604*^9}, {
   3.797886374258698*^9, 3.797886379512279*^9}, {3.798835222562726*^9, 
   3.7988352254317837`*^9}, {3.798835297298028*^9, 3.798835305797946*^9}, {
   3.798897166358191*^9, 3.798897180780836*^9}, {3.798897220670624*^9, 
   3.798897225051214*^9}, {3.798897470891962*^9, 3.798897482683716*^9}, {
   3.79890555680884*^9, 3.798905567500352*^9}, {3.798909845194973*^9, 
   3.798909852981945*^9}, {3.798922449223568*^9, 3.7989224536519117`*^9}, {
   3.798922484270968*^9, 3.7989224925463552`*^9}, {3.817044203227791*^9, 
   3.8170442165912933`*^9}, {3.8171873567121487`*^9, 3.81718737664755*^9}, {
   3.817212981948621*^9, 3.8172129907346573`*^9}, {3.8172420446036673`*^9, 
   3.817242051834993*^9}, {3.819746789090601*^9, 3.819746832106913*^9}, {
   3.8210783538376904`*^9, 3.821078360714753*^9}, 3.821224111448303*^9, 
   3.821224164409782*^9, 3.821225165502471*^9, 3.821225694914052*^9, 
   3.8212259386436033`*^9, 3.8212262102443457`*^9, 3.822396344584221*^9, {
   3.822396562872717*^9, 3.822396564817972*^9}, {3.822396623332245*^9, 
   3.822396630886239*^9}, {3.822396862422616*^9, 3.822396863139636*^9}, {
   3.822396943655497*^9, 3.822396987496085*^9}, {3.822399953735219*^9, 
   3.822399954930129*^9}, {3.82240112237849*^9, 3.822401137468623*^9}, 
   3.8225187649216557`*^9, 3.822518858700721*^9, {3.906753891079706*^9, 
   3.906753894076922*^9}, {3.9067581065197678`*^9, 3.9067581324323597`*^9}, {
   3.9067582505738287`*^9, 3.9067582573562193`*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"5954f123-9ae3-47a0-8b39-2c75291d77e4"],

Cell[BoxData[
 StyleBox[
  RowBox[{
   RowBox[{"gt\[Phi]", "[", 
    RowBox[{"\[Rho]_", ",", "z_"}], "]"}], ":=", "0"}],
  Background->RGBColor[1, 1, 0.85]]], "Input",
 CellChangeTimes->{{3.798444743924076*^9, 3.7984447466941643`*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"84289c2d-6d30-46e5-bcf1-3ee9d2c16564"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Mu]1", "[", 
   RowBox[{"\[Rho]_", ",", "z_"}], "]"}], ":=", 
  RowBox[{"w1", "-", "z", "+", 
   SqrtBox[
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"w1", "-", "z"}], ")"}], "^", "2"}], "+", 
     RowBox[{"\[Rho]", "^", "2"}]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Mu]2", "[", 
   RowBox[{"\[Rho]_", ",", "z_"}], "]"}], ":=", 
  RowBox[{"w2", "-", "z", "+", 
   SqrtBox[
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"w2", "-", "z"}], ")"}], "^", "2"}], "+", 
     RowBox[{"\[Rho]", "^", "2"}]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Mu]3", "[", 
   RowBox[{"\[Rho]_", ",", "z_"}], "]"}], ":=", 
  RowBox[{"w3", "-", "z", "+", 
   SqrtBox[
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"w3", "-", "z"}], ")"}], "^", "2"}], "+", 
     RowBox[{"\[Rho]", "^", "2"}]}]]}]}]}], "Input",
 CellChangeTimes->{{3.906672501059896*^9, 3.906672546824334*^9}, {
  3.906672609868956*^9, 3.9066726528069067`*^9}, {3.9067303371119747`*^9, 
  3.906730337249058*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"3ac792ec-c72a-49ae-a9fa-c25ee1a04ff8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ParallelTable", "[", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"EUd", "[", 
      RowBox[{"[", 
       RowBox[{"i", ",", "j"}], "]"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"w1", "\[Rule]", "1"}], ",", 
       RowBox[{"w2", "\[Rule]", "3"}], ",", 
       RowBox[{"w3", "\[Rule]", "5"}], ",", 
       RowBox[{"b1", "\[Rule]", "7"}], ",", 
       RowBox[{"Cf", "\[Rule]", "12"}], ",", 
       RowBox[{"z", "\[Rule]", "3"}], ",", 
       RowBox[{"c", "\[Rule]", "2"}], ",", 
       RowBox[{"\[Rho]", "\[Rule]", "29"}], ",", 
       RowBox[{"z", "\[Rule]", "4"}], ",", 
       RowBox[{"b2", "\[Rule]", "6"}]}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.81719055966952*^9, 3.817190590790447*^9, {3.817199977753283*^9, 
   3.81719997788737*^9}, {3.817200019887167*^9, 3.817200023179826*^9}, {
   3.8172021465368023`*^9, 3.8172021492156763`*^9}, {3.81720388834265*^9, 
   3.817203906974374*^9}, {3.8172093326351*^9, 3.817209336753036*^9}, {
   3.817209367652076*^9, 3.817209368265747*^9}, {3.8172133032983103`*^9, 
   3.8172133448899603`*^9}, {3.81724227779709*^9, 3.817242293396891*^9}, 
   3.8172423412983313`*^9, {3.8210784213779984`*^9, 3.821078465005831*^9}, {
   3.906410195511902*^9, 3.906410213727269*^9}, {3.906410563664507*^9, 
   3.906410564515234*^9}, {3.906446602291568*^9, 3.906446623307664*^9}, {
   3.9067309816105423`*^9, 3.906730999928997*^9}, 3.906732000957449*^9, {
   3.906758425289958*^9, 3.906758434547307*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"a4848e16-915a-4f4b-88d3-434670eab2ae"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.817203908928123*^9, 3.817203915385907*^9}, 
   3.817209341220427*^9, 3.817209377314396*^9, 3.81721331998521*^9, 
   3.81721336319053*^9, 3.8172144749103403`*^9, 3.8172423271590023`*^9, 
   3.817958402501706*^9, 3.8192629340596237`*^9, 3.8193682759942636`*^9, 
   3.81974506829643*^9, 3.8197468656208763`*^9, 3.820207708219664*^9, 
   3.820333687429144*^9, 3.8209336998187437`*^9, {3.8210784144354753`*^9, 
   3.821078433575603*^9}, {3.821078466968594*^9, 3.821078469075901*^9}, 
   3.8223954600343513`*^9, 3.8224008752845*^9, 3.822867971108797*^9, 
   3.822947805688336*^9, 3.82295674934894*^9, 3.826437303288212*^9, 
   3.826459589176745*^9, 3.873000399881907*^9, 3.87334976551099*^9, 
   3.873924341365663*^9, 3.874010994917301*^9, 3.878055955530431*^9, 
   3.901369927356086*^9, {3.906410186861657*^9, 3.90641024460474*^9}, 
   3.9064103150984783`*^9, {3.906410554080913*^9, 3.9064105833942413`*^9}, 
   3.90644656807366*^9, 3.9064522014306917`*^9, 3.906455586088004*^9, 
   3.906467079771943*^9, 3.906497834384894*^9, {3.906672552311676*^9, 
   3.9066725789506283`*^9}, {3.9066730093401337`*^9, 3.906673018994925*^9}, 
   3.906673566142764*^9, 3.906713616379731*^9, 3.906730874721423*^9, 
   3.9067309744136553`*^9, 3.9067310055610657`*^9, 3.9067319731609917`*^9, 
   3.906732006873787*^9, 3.906758437401586*^9, 3.9068396739759502`*^9, 
   3.907096451049831*^9, 3.9070991729544773`*^9, 3.907101567357574*^9, 
   3.907336540112108*^9, 3.90806233257323*^9, 3.908062380030519*^9, 
   3.9081483035380707`*^9, 3.9081756175887203`*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"d0a92034-0834-43ac-8041-1c51e477cdb6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ParallelTable", "[", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"EUd", "[", 
       RowBox[{"[", 
        RowBox[{"i", ",", "j"}], "]"}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"w1", "\[Rule]", "0"}], ",", 
        RowBox[{"w2", "\[Rule]", "3"}], ",", 
        RowBox[{"w3", "\[Rule]", "5"}], ",", 
        RowBox[{"b1", "\[Rule]", "7"}], ",", 
        RowBox[{"Cf", "\[Rule]", "13"}], ",", 
        RowBox[{"z", "\[Rule]", "4"}], ",", 
        RowBox[{"\[Rho]", "\[Rule]", "11"}], ",", 
        RowBox[{"c", "\[Rule]", "2"}], ",", 
        RowBox[{"b2", "\[Rule]", "8"}]}], "}"}]}], ",", 
     RowBox[{"TimeConstraint", "\[Rule]", "10"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.791148249324493*^9, 3.791148250999345*^9}, {
   3.797886253421908*^9, 3.7978862849682617`*^9}, {3.798835315281226*^9, 
   3.798835316389127*^9}, {3.79883575799139*^9, 3.798835792023238*^9}, {
   3.7988361489235353`*^9, 3.79883617388155*^9}, {3.798837040656227*^9, 
   3.798837097778735*^9}, {3.798837341630136*^9, 3.798837346880739*^9}, {
   3.798894197696796*^9, 3.798894210613253*^9}, {3.7988947007992067`*^9, 
   3.798894703312269*^9}, {3.798905746610878*^9, 3.7989057486920843`*^9}, {
   3.798909620530044*^9, 3.798909635850957*^9}, {3.8172132505061274`*^9, 
   3.817213268197733*^9}, {3.817242333696252*^9, 3.817242352825931*^9}, {
   3.821078453888183*^9, 3.82107847519104*^9}, {3.821078535101275*^9, 
   3.8210785365511227`*^9}, {3.9064105696410418`*^9, 
   3.9064105702437687`*^9}, {3.9064465878444557`*^9, 
   3.9064465925521097`*^9}, {3.9066731596391363`*^9, 3.906673160105431*^9}, 
   3.906731149886441*^9, {3.906732005919091*^9, 3.906732009454166*^9}, {
   3.906758449975922*^9, 3.9067584557742033`*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"152fdd33-0643-4355-a280-c6a3088df9db"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.798836128736521*^9, 3.798895192561419*^9, 3.798895800973374*^9, 
   3.798897674119128*^9, 3.79890904197659*^9, 3.798921757069996*^9, 
   3.798922470300826*^9, 3.798924227483871*^9, 3.817044949835944*^9, 
   3.817046036399541*^9, {3.817213250863739*^9, 3.817213271628932*^9}, 
   3.817242522715534*^9, 3.819746868627315*^9, 3.820207709348971*^9, 
   3.820333688609456*^9, 3.820933701161791*^9, {3.8210785244375057`*^9, 
   3.8210785383212757`*^9}, 3.822395461498436*^9, 3.822400876475326*^9, 
   3.822867972254469*^9, 3.8229478070097933`*^9, 3.8229567509587307`*^9, 
   3.8264373044395943`*^9, 3.82645959036455*^9, 3.873000400366952*^9, 
   3.873349766082944*^9, 3.873924341973036*^9, 3.87401099533648*^9, 
   3.878055955924715*^9, 3.901369928272602*^9, {3.906410563930398*^9, 
   3.906410578036038*^9}, 3.9064523432484217`*^9, 3.906455610283648*^9, 
   3.906467100058095*^9, 3.906497840097197*^9, 3.906673099580841*^9, 
   3.9066733814911833`*^9, 3.90667357278406*^9, 3.906713624671726*^9, {
   3.906731140988158*^9, 3.90673116189812*^9}, 3.906732017664702*^9, 
   3.906758477173839*^9, 3.906839678666768*^9, 3.9070964568534393`*^9, 
   3.90710157212402*^9, 3.907336545091453*^9, 3.908062338025509*^9, 
   3.908062385083342*^9, 3.908175621973428*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"e6c8c2ab-0400-4bc0-a384-bef510ccd1fc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ParallelTable", "[", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"EUd", "[", 
      RowBox[{"[", 
       RowBox[{"i", ",", "j"}], "]"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"w1", "\[Rule]", "11"}], ",", 
       RowBox[{"w2", "\[Rule]", "12"}], ",", 
       RowBox[{"w3", "\[Rule]", "13"}], ",", 
       RowBox[{"b1", "\[Rule]", "14"}], ",", 
       RowBox[{"Cf", "\[Rule]", "15"}], ",", 
       RowBox[{"z", "\[Rule]", "16"}], ",", 
       RowBox[{"\[Rho]", "\[Rule]", "117"}], ",", 
       RowBox[{"c", "\[Rule]", "3"}], ",", 
       RowBox[{"b2", "\[Rule]", "9"}]}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7988410482211123`*^9, 3.798841053526676*^9}, {
   3.798894068491663*^9, 3.798894071438327*^9}, {3.7988941068456993`*^9, 
   3.798894107698811*^9}, {3.798894146316669*^9, 3.798894146936975*^9}, {
   3.7988978829811287`*^9, 3.798897889111504*^9}, {3.798898029609233*^9, 
   3.798898032180216*^9}, {3.7989034512379723`*^9, 3.798903453861186*^9}, {
   3.798905723826085*^9, 3.7989057321291037`*^9}, 3.79890928924583*^9, {
   3.7989095929969254`*^9, 3.798909598840233*^9}, {3.798922200022223*^9, 
   3.798922208867655*^9}, {3.798924289593129*^9, 3.798924290712624*^9}, {
   3.8170449319157887`*^9, 3.817044932804124*^9}, {3.817046648909091*^9, 
   3.817046664752707*^9}, {3.817187521610602*^9, 3.817187571552588*^9}, {
   3.817187604827324*^9, 3.817187686886601*^9}, {3.817187853092742*^9, 
   3.817187853688837*^9}, {3.8171904498942413`*^9, 3.8171904600741568`*^9}, {
   3.817190501043847*^9, 3.817190501921784*^9}, {3.817190533619293*^9, 
   3.817190534298634*^9}, {3.817203845792364*^9, 3.8172038476560783`*^9}, {
   3.817213076294235*^9, 3.8172130823912*^9}, {3.817213161236244*^9, 
   3.817213164649795*^9}, {3.8172133809282713`*^9, 3.817213397270815*^9}, {
   3.8172140840492153`*^9, 3.817214096945743*^9}, {3.821078497364855*^9, 
   3.821078500455516*^9}, {3.82248761275825*^9, 3.8224876216687307`*^9}, {
   3.9064465798275642`*^9, 3.906446581402088*^9}, {3.9067320225415773`*^9, 
   3.9067320255617*^9}, {3.906758462313711*^9, 3.906758468599206*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"abc63772-8eda-41f8-b8bf-4c5dcb337d35"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.798905889536991*^9, 3.798909318263879*^9, 3.7989097017539387`*^9, 
   3.7989221951528177`*^9, 3.7989224464760237`*^9, 3.798924222904035*^9, 
   3.798925154155727*^9, 3.81704492036021*^9, 3.817046018812566*^9, 
   3.817046160244932*^9, 3.817046626830166*^9, {3.81704665968736*^9, 
   3.81704666721675*^9}, 3.817187425170744*^9, 3.817187455617073*^9, 
   3.8171875770628233`*^9, {3.817187657255225*^9, 3.817187690622645*^9}, 
   3.817187858953492*^9, {3.817190438567602*^9, 3.817190465307322*^9}, 
   3.817190505557662*^9, 3.817199947756274*^9, 3.817203866867935*^9, 
   3.817213201874352*^9, 3.817214302252619*^9, 3.8197468812546797`*^9, 
   3.820207723510388*^9, 3.8203336945607986`*^9, 3.820933708477263*^9, 
   3.821078528191825*^9, 3.82239546323276*^9, 3.822400878338579*^9, 
   3.8228679738434887`*^9, 3.822947808606488*^9, 3.8229567529186697`*^9, 
   3.82643730585157*^9, 3.8264595918389473`*^9, 3.873000406832878*^9, 
   3.873349766793406*^9, 3.8739243431216707`*^9, 3.8740109956435328`*^9, 
   3.878055956246367*^9, 3.901369929006447*^9, 3.906410593310636*^9, 
   3.906446667403906*^9, {3.906455629107915*^9, 3.906455636145749*^9}, 
   3.906467117418688*^9, 3.906497846384276*^9, 3.906673150913637*^9, 
   3.906673607731783*^9, 3.906732068266618*^9, 3.906758518607785*^9, 
   3.9070965133952208`*^9, 3.907336597578761*^9, 3.908062435431188*^9, 
   3.908175667603979*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"0d7deed8-f3a5-4ab0-8599-fe4243c1a965"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Accelerating Kerr-NUT and (type D)  &  Accelerating Taub-NUT in (section 3.2)\
\
\>", "Subsection",
 CellChangeTimes->{{3.913666095302075*^9, 3.913666191411458*^9}, {
  3.9151009484590473`*^9, 
  3.915100966076247*^9}},ExpressionUUID->"8c27a71f-1c90-4b5b-9a88-\
ffbce4855f07"],

Cell[BoxData[
 RowBox[{"<<", "EDCRGTCcode.m"}]], "Input",
 CellChangeTimes->{{3.7882637474342413`*^9, 3.788263761104501*^9}, 
   3.7887622016733*^9, 3.788762334722125*^9, {3.788788146642687*^9, 
   3.788788151224556*^9}, {3.789405806887298*^9, 3.7894058074527893`*^9}, {
   3.797886077937047*^9, 3.797886094750867*^9}, {3.798282365329887*^9, 
   3.7982823737967453`*^9}, {3.9050235019868813`*^9, 3.905023568787406*^9}, {
   3.905070147190782*^9, 3.905070165411586*^9}, {3.9051931457121763`*^9, 
   3.905193151529517*^9}, {3.905232103185492*^9, 3.905232149363694*^9}, {
   3.90523249386255*^9, 3.905232538820073*^9}, {3.905237116749968*^9, 
   3.9052371200771103`*^9}, {3.909436643675981*^9, 3.909436651741577*^9}, {
   3.9134025856576138`*^9, 3.913402601929138*^9}, {3.9136660702110653`*^9, 
   3.913666080644503*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"364bf128-8f8c-451d-8688-22ecca3042c1"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"xCoord", "=", 
   RowBox[{"{", 
    RowBox[{"t", ",", "r", ",", "x", ",", "\[Phi]"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"g", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"f", "[", 
         RowBox[{"r", ",", "x"}], "]"}]}], ",", "0", ",", "0", ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"r", ",", "x"}], "]"}], " ", 
        RowBox[{"\[Omega]", "[", 
         RowBox[{"r", ",", "x"}], "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       FractionBox[
        RowBox[{"G", "[", 
         RowBox[{"r", ",", "x"}], "]"}], 
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{"r", ",", "x"}], "]"}], " ", 
         RowBox[{"\[CapitalDelta]r", "[", "r", "]"}]}]], ",", "0", ",", "0"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       FractionBox[
        RowBox[{"G", "[", 
         RowBox[{"r", ",", "x"}], "]"}], 
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{"r", ",", "x"}], "]"}], " ", 
         RowBox[{"\[CapitalDelta]x", "[", "x", "]"}]}]], ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"r", ",", "x"}], "]"}], " ", 
        RowBox[{"\[Omega]", "[", 
         RowBox[{"r", ",", "x"}], "]"}]}], ",", "0", ",", "0", ",", 
       RowBox[{
        FractionBox[
         SuperscriptBox[
          RowBox[{"\[Rho]", "[", 
           RowBox[{"r", ",", "x"}], "]"}], "2"], 
         RowBox[{"f", "[", 
          RowBox[{"r", ",", "x"}], "]"}]], "-", 
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{"r", ",", "x"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"\[Omega]", "[", 
           RowBox[{"r", ",", "x"}], "]"}], "2"]}]}]}], "}"}]}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"simpRules", "=", 
   RowBox[{"Join", "[", 
    RowBox[{"TrigRules", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "n_"}], "\[RuleDelayed]", 
       
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", 
          RowBox[{"(", 
           RowBox[{"n", "-", "2"}], ")"}]}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "^", "2"}]}], ")"}]}], "/;", 
        RowBox[{"n", ">", "1"}]}]}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{"$Assumptions", ":=", 
  RowBox[{"{", 
   RowBox[{"\[Rho]", ">", "0"}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"RGtensors", "[", 
   RowBox[{"g", ",", "xCoord", ",", " ", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", "1"}], "}"}]}], "]"}], "//", 
  "Timing"}]}], "Input",
 CellChangeTimes->{{3.788261162470538*^9, 3.788261177410926*^9}, {
   3.788261958407078*^9, 3.7882620604203463`*^9}, {3.788262136345214*^9, 
   3.7882621620427017`*^9}, {3.788262243213032*^9, 3.788262364371111*^9}, {
   3.788263630598551*^9, 3.788263668357122*^9}, {3.7882637161691847`*^9, 
   3.788263719650735*^9}, {3.788790468500113*^9, 3.788790510728136*^9}, {
   3.788794585803482*^9, 3.788794589879018*^9}, {3.788847780228949*^9, 
   3.78884778689262*^9}, {3.7888478187667017`*^9, 3.788847826095735*^9}, {
   3.788849981715602*^9, 3.788849985561303*^9}, {3.788850121497656*^9, 
   3.7888501244700403`*^9}, {3.78893868656645*^9, 3.788938696456583*^9}, {
   3.78940581144098*^9, 3.789405821114646*^9}, {3.789449411110881*^9, 
   3.7894494197142982`*^9}, {3.789449453446063*^9, 3.789449560097208*^9}, {
   3.789449636395473*^9, 3.789449651252345*^9}, {3.791147064828475*^9, 
   3.7911470841663837`*^9}, {3.7911480570555277`*^9, 3.791148057217162*^9}, {
   3.7911481234760733`*^9, 3.791148132085471*^9}, {3.791148174692218*^9, 
   3.7911481848995323`*^9}, {3.7911486812885847`*^9, 3.791148686761629*^9}, 
   3.791188261402913*^9, 3.791193127272107*^9, 3.7911976877671423`*^9, 
   3.791198221095351*^9, 3.791496535265502*^9, 3.791566652832095*^9, {
   3.7915668692652273`*^9, 3.791566873469335*^9}, 3.791566944122773*^9, 
   3.791645823510737*^9, 3.791649389555009*^9, 3.791650605936816*^9, 
   3.791669383784144*^9, {3.791669421192273*^9, 3.791669422848761*^9}, 
   3.791671906200926*^9, {3.791818445930882*^9, 3.791818474022731*^9}, {
   3.7978860990764523`*^9, 3.797886149042838*^9}, {3.905023215341261*^9, 
   3.9050232328827753`*^9}, {3.905024995135989*^9, 3.905024996715727*^9}, {
   3.909437371666195*^9, 3.909437392401198*^9}, {3.913401431341483*^9, 
   3.913401460336693*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"87a2301a-5372-4f82-9990-e20d1344a065"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gdd = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"-", 
         RowBox[{"f", "[", 
          RowBox[{"r", ",", "x"}], "]"}]}], "0", "0", 
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{"r", ",", "x"}], "]"}], " ", 
         RowBox[{"\[Omega]", "[", 
          RowBox[{"r", ",", "x"}], "]"}]}]},
       {"0", 
        FractionBox[
         RowBox[{"G", "[", 
          RowBox[{"r", ",", "x"}], "]"}], 
         RowBox[{
          RowBox[{"f", "[", 
           RowBox[{"r", ",", "x"}], "]"}], " ", 
          RowBox[{"\[CapitalDelta]r", "[", "r", "]"}]}]], "0", "0"},
       {"0", "0", 
        FractionBox[
         RowBox[{"G", "[", 
          RowBox[{"r", ",", "x"}], "]"}], 
         RowBox[{
          RowBox[{"f", "[", 
           RowBox[{"r", ",", "x"}], "]"}], " ", 
          RowBox[{"\[CapitalDelta]x", "[", "x", "]"}]}]], "0"},
       {
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{"r", ",", "x"}], "]"}], " ", 
         RowBox[{"\[Omega]", "[", 
          RowBox[{"r", ",", "x"}], "]"}]}], "0", "0", 
        RowBox[{
         FractionBox[
          SuperscriptBox[
           RowBox[{"\[Rho]", "[", 
            RowBox[{"r", ",", "x"}], "]"}], "2"], 
          RowBox[{"f", "[", 
           RowBox[{"r", ",", "x"}], "]"}]], "-", 
         RowBox[{
          RowBox[{"f", "[", 
           RowBox[{"r", ",", "x"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"\[Omega]", "[", 
            RowBox[{"r", ",", "x"}], "]"}], "2"]}]}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["gdd = ", 
   MatrixForm[{{-$CellContext`f[$CellContext`r, $CellContext`x], 0, 
      0, $CellContext`f[$CellContext`r, $CellContext`x] \
$CellContext`\[Omega][$CellContext`r, $CellContext`x]}, {
     0, $CellContext`f[$CellContext`r, $CellContext`x]^(-1) \
$CellContext`G[$CellContext`r, \
$CellContext`x]/$CellContext`\[CapitalDelta]r[$CellContext`r], 0, 0}, {
     0, 0, $CellContext`f[$CellContext`r, $CellContext`x]^(-1) \
$CellContext`G[$CellContext`r, \
$CellContext`x]/$CellContext`\[CapitalDelta]x[$CellContext`x], 
      0}, {$CellContext`f[$CellContext`r, $CellContext`x] $CellContext`\
\[Omega][$CellContext`r, $CellContext`x], 0, 
      0, $CellContext`f[$CellContext`r, $CellContext`x]^(-1) $CellContext`\
\[Rho][$CellContext`r, $CellContext`x]^2 - $CellContext`f[$CellContext`r, \
$CellContext`x] $CellContext`\[Omega][$CellContext`r, $CellContext`x]^2}}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.913825363467885*^9, 3.914967122066187*^9, 
  3.915100989879335*^9, 3.91536137074837*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"3dd8d58d-64fb-44a0-9d7e-8cbae9e1c646"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"LineElement = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox[
        RowBox[{"d", "[", "t", "]"}], "2"]}], " ", 
      RowBox[{"f", "[", 
       RowBox[{"r", ",", "x"}], "]"}]}], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"d", "[", "r", "]"}], "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"r", ",", "x"}], "]"}]}], 
      RowBox[{
       RowBox[{"f", "[", 
        RowBox[{"r", ",", "x"}], "]"}], " ", 
       RowBox[{"\[CapitalDelta]r", "[", "r", "]"}]}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"d", "[", "x", "]"}], "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"r", ",", "x"}], "]"}]}], 
      RowBox[{
       RowBox[{"f", "[", 
        RowBox[{"r", ",", "x"}], "]"}], " ", 
       RowBox[{"\[CapitalDelta]x", "[", "x", "]"}]}]], "+", 
     RowBox[{"2", " ", 
      RowBox[{"d", "[", "t", "]"}], " ", 
      RowBox[{"d", "[", "\[Phi]", "]"}], " ", 
      RowBox[{"f", "[", 
       RowBox[{"r", ",", "x"}], "]"}], " ", 
      RowBox[{"\[Omega]", "[", 
       RowBox[{"r", ",", "x"}], "]"}]}], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"d", "[", "\[Phi]", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"\[Rho]", "[", 
           RowBox[{"r", ",", "x"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"f", "[", 
           RowBox[{"r", ",", "x"}], "]"}], " ", 
          RowBox[{"\[Omega]", "[", 
           RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Rho]", "[", 
          RowBox[{"r", ",", "x"}], "]"}], "+", 
         RowBox[{
          RowBox[{"f", "[", 
           RowBox[{"r", ",", "x"}], "]"}], " ", 
          RowBox[{"\[Omega]", "[", 
           RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}]}], 
      RowBox[{"f", "[", 
       RowBox[{"r", ",", "x"}], "]"}]]}],
    Short[#, 32]& ]}],
  SequenceForm["LineElement = ", 
   Short[-$CellContext`d[$CellContext`t]^2 $CellContext`f[$CellContext`r, \
$CellContext`x] + $CellContext`d[$CellContext`r]^2 \
$CellContext`f[$CellContext`r, $CellContext`x]^(-1) \
$CellContext`G[$CellContext`r, \
$CellContext`x]/$CellContext`\[CapitalDelta]r[$CellContext`r] + \
$CellContext`d[$CellContext`x]^2 $CellContext`f[$CellContext`r, \
$CellContext`x]^(-1) $CellContext`G[$CellContext`r, \
$CellContext`x]/$CellContext`\[CapitalDelta]x[$CellContext`x] + 
    2 $CellContext`d[$CellContext`t] $CellContext`d[$CellContext`\[Phi]] \
$CellContext`f[$CellContext`r, $CellContext`x] \
$CellContext`\[Omega][$CellContext`r, $CellContext`x] - \
$CellContext`d[$CellContext`\[Phi]]^2 $CellContext`f[$CellContext`r, \
$CellContext`x]^(-1) (-$CellContext`\[Rho][$CellContext`r, $CellContext`x] + \
$CellContext`f[$CellContext`r, $CellContext`x] \
$CellContext`\[Omega][$CellContext`r, $CellContext`x]) \
($CellContext`\[Rho][$CellContext`r, $CellContext`x] + \
$CellContext`f[$CellContext`r, $CellContext`x] \
$CellContext`\[Omega][$CellContext`r, $CellContext`x]), 32]],
  Editable->False]], "Print",
 CellChangeTimes->{3.913825363467885*^9, 3.914967122066187*^9, 
  3.915100989879335*^9, 3.915361370750342*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"94d37217-f7ad-4d1c-b93c-fa9f9091cd33"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gUU = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"\[Rho]", "[", 
              RowBox[{"r", ",", "x"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"f", "[", 
              RowBox[{"r", ",", "x"}], "]"}], " ", 
             RowBox[{"\[Omega]", "[", 
              RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Rho]", "[", 
             RowBox[{"r", ",", "x"}], "]"}], "+", 
            RowBox[{
             RowBox[{"f", "[", 
              RowBox[{"r", ",", "x"}], "]"}], " ", 
             RowBox[{"\[Omega]", "[", 
              RowBox[{"r", ",", "x"}], "]"}]}]}], ")"}]}], 
         RowBox[{
          RowBox[{"f", "[", 
           RowBox[{"r", ",", "x"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"\[Rho]", "[", 
            RowBox[{"r", ",", "x"}], "]"}], "2"]}]], "0", "0", 
        FractionBox[
         RowBox[{
          RowBox[{"f", "[", 
           RowBox[{"r", ",", "x"}], "]"}], " ", 
          RowBox[{"\[Omega]", "[", 
           RowBox[{"r", ",", "x"}], "]"}]}], 
         SuperscriptBox[
          RowBox[{"\[Rho]", "[", 
           RowBox[{"r", ",", "x"}], "]"}], "2"]]},
       {"0", 
        FractionBox[
         RowBox[{
          RowBox[{"f", "[", 
           RowBox[{"r", ",", "x"}], "]"}], " ", 
          RowBox[{"\[CapitalDelta]r", "[", "r", "]"}]}], 
         RowBox[{"G", "[", 
          RowBox[{"r", ",", "x"}], "]"}]], "0", "0"},
       {"0", "0", 
        FractionBox[
         RowBox[{
          RowBox[{"f", "[", 
           RowBox[{"r", ",", "x"}], "]"}], " ", 
          RowBox[{"\[CapitalDelta]x", "[", "x", "]"}]}], 
         RowBox[{"G", "[", 
          RowBox[{"r", ",", "x"}], "]"}]], "0"},
       {
        FractionBox[
         RowBox[{
          RowBox[{"f", "[", 
           RowBox[{"r", ",", "x"}], "]"}], " ", 
          RowBox[{"\[Omega]", "[", 
           RowBox[{"r", ",", "x"}], "]"}]}], 
         SuperscriptBox[
          RowBox[{"\[Rho]", "[", 
           RowBox[{"r", ",", "x"}], "]"}], "2"]], "0", "0", 
        FractionBox[
         RowBox[{"f", "[", 
          RowBox[{"r", ",", "x"}], "]"}], 
         SuperscriptBox[
          RowBox[{"\[Rho]", "[", 
           RowBox[{"r", ",", "x"}], "]"}], "2"]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["gUU = ", 
   MatrixForm[{{$CellContext`f[$CellContext`r, $CellContext`x]^(-1) \
$CellContext`\[Rho][$CellContext`r, $CellContext`x]^(-2) \
(-$CellContext`\[Rho][$CellContext`r, $CellContext`x] + \
$CellContext`f[$CellContext`r, $CellContext`x] \
$CellContext`\[Omega][$CellContext`r, $CellContext`x]) \
($CellContext`\[Rho][$CellContext`r, $CellContext`x] + \
$CellContext`f[$CellContext`r, $CellContext`x] \
$CellContext`\[Omega][$CellContext`r, $CellContext`x]), 0, 
      0, $CellContext`f[$CellContext`r, $CellContext`x] \
$CellContext`\[Rho][$CellContext`r, $CellContext`x]^(-2) \
$CellContext`\[Omega][$CellContext`r, $CellContext`x]}, {
     0, $CellContext`f[$CellContext`r, $CellContext`x] \
$CellContext`G[$CellContext`r, $CellContext`x]^(-1) $CellContext`\
\[CapitalDelta]r[$CellContext`r], 0, 0}, {
     0, 0, $CellContext`f[$CellContext`r, $CellContext`x] \
$CellContext`G[$CellContext`r, $CellContext`x]^(-1) $CellContext`\
\[CapitalDelta]x[$CellContext`x], 
      0}, {$CellContext`f[$CellContext`r, $CellContext`x] \
$CellContext`\[Rho][$CellContext`r, $CellContext`x]^(-2) \
$CellContext`\[Omega][$CellContext`r, $CellContext`x], 0, 
      0, $CellContext`f[$CellContext`r, $CellContext`x] \
$CellContext`\[Rho][$CellContext`r, $CellContext`x]^(-2)}}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.913825363467885*^9, 3.914967122066187*^9, 
  3.915100989879335*^9, 3.915361370756359*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"bfc7d8fc-5eba-4f99-925f-325f180924e2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gUU computed in \"\>", "\[InvisibleSpace]", 
   "0.0047719999999999985`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["gUU computed in ", 0.0047719999999999985`, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{3.913825363467885*^9, 3.914967122066187*^9, 
  3.915100989879335*^9, 3.915361370758685*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"951b6274-8d50-43e8-84d1-3e0519030551"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gamma computed in \"\>", "\[InvisibleSpace]", 
   "0.017534999999999634`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Gamma computed in ", 0.017534999999999634`, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{3.913825363467885*^9, 3.914967122066187*^9, 
  3.915100989879335*^9, 3.915361370828824*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"edd99940-f1d9-4aa5-ace9-e1afbca7b6d7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Riemann(dddd) computed in \"\>", "\[InvisibleSpace]", 
   "0.12200699999999998`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Riemann(dddd) computed in ", 0.12200699999999998`, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{3.913825363467885*^9, 3.914967122066187*^9, 
  3.915100989879335*^9, 3.915361370893874*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"2c869387-61d0-4b32-8db6-66d098f99e7e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Riemann(Uddd) computed in \"\>", "\[InvisibleSpace]", 
   "0.26103900000000024`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Riemann(Uddd) computed in ", 0.26103900000000024`, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{3.913825363467885*^9, 3.914967122066187*^9, 
  3.915100989879335*^9, 3.915361371157839*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"f8d001c5-ba1c-4d7e-a6a2-42dc64125402"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ricci computed in \"\>", "\[InvisibleSpace]", 
   "0.04860299999999995`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Ricci computed in ", 0.04860299999999995, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{3.913825363467885*^9, 3.914967122066187*^9, 
  3.915100989879335*^9, 3.915361371226307*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"4b47f32e-9e77-4463-a6ef-2696ccf63137"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Weyl computed in \"\>", "\[InvisibleSpace]", 
   "0.2534289999999997`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Weyl computed in ", 0.2534289999999997, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{3.913825363467885*^9, 3.914967122066187*^9, 
  3.915100989879335*^9, 3.9153613714563217`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"1f45f39b-fb20-4098-86bc-e8512d11466d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Einstein computed in \"\>", "\[InvisibleSpace]", 
   "0.051733999999999725`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Einstein computed in ", 0.051733999999999725`, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{3.913825363467885*^9, 3.914967122066187*^9, 
  3.915100989879335*^9, 3.9153613715219927`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"699caca7-1696-410f-80a0-98929d1c1e94"],

Cell[BoxData["\<\"All tasks completed in 0.765441 seconds\"\>"], "Print",
 CellChangeTimes->{3.913825363467885*^9, 3.914967122066187*^9, 
  3.915100989879335*^9, 3.915361371525285*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"6a483790-1b7b-43ac-a8ff-1485057d95a7"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.765532`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{
  3.791148197805997*^9, 3.7911486910649033`*^9, 3.79118826253091*^9, 
   3.791191958158935*^9, 3.791193137681326*^9, 3.7911976893883677`*^9, 
   3.791197731234395*^9, 3.791198226080553*^9, 3.791496539414214*^9, 
   3.7915666573476267`*^9, 3.791566874543662*^9, 3.791566948421235*^9, {
   3.791645824825242*^9, 3.791645829977639*^9}, 3.791649393582891*^9, {
   3.791650606994244*^9, 3.7916506110379763`*^9}, 3.791669386725972*^9, 
   3.791669423812811*^9, {3.791818449715352*^9, 3.791818474739357*^9}, 
   3.7923359203394623`*^9, 3.7978861061384487`*^9, {3.7978861519231377`*^9, 
   3.79788615763968*^9}, 3.797890497206592*^9, 3.7979819475959997`*^9, 
   3.7980673278224*^9, 3.798444437933977*^9, 3.798465886411655*^9, 
   3.798557087604826*^9, 3.7988352093501577`*^9, 3.798893891252904*^9, 
   3.7988940307899714`*^9, 3.7988974895140123`*^9, 3.798905710086164*^9, 
   3.7989217257771797`*^9, 3.798923695126525*^9, 3.798923730432921*^9, 
   3.817044246594202*^9, 3.817046009044578*^9, 3.8171874119834957`*^9, 
   3.817190371719973*^9, 3.817203819635787*^9, 3.817214450344941*^9, 
   3.817242261779014*^9, 3.817958356244337*^9, 3.818057189373061*^9, 
   3.819262893935473*^9, 3.819368231323724*^9, 3.819745022178385*^9, 
   3.819834797120737*^9, 3.829164127995426*^9, 3.829170217073613*^9, {
   3.8299856168130417`*^9, 3.829985623690275*^9}, 3.829987987409564*^9, 
   3.904676366047874*^9, 3.9046768350120173`*^9, 3.905022758405249*^9, 
   3.905023242629191*^9, 3.905025015613585*^9, 3.905026773159396*^9, 
   3.905070119419526*^9, 3.905070281127281*^9, 3.905077757655367*^9, 
   3.905077817452549*^9, 3.905078053350486*^9, 3.905106229442894*^9, 
   3.905106282789418*^9, 3.905106461405479*^9, 3.905112574244689*^9, 
   3.905113393748333*^9, {3.9051906406039457`*^9, 3.9051906467795877`*^9}, 
   3.905232255385034*^9, 3.9052371282822638`*^9, 3.905246874473756*^9, 
   3.905247031465733*^9, 3.9054078725652523`*^9, {3.909437366314864*^9, 
   3.909437393619001*^9}, 3.909692144392721*^9, 3.9098167449662237`*^9, 
   3.909823174731454*^9, 3.910042925528657*^9, 3.912175977425963*^9, {
   3.913401446689184*^9, 3.9134014690780077`*^9}, 3.9134021459652157`*^9, 
   3.913666421797347*^9, 3.913666612250992*^9, 3.913666651965497*^9, 
   3.913666692472769*^9, {3.913825337095099*^9, 3.913825365220759*^9}, 
   3.9149671229971313`*^9, 3.915100990618394*^9, 3.91536137152649*^9},
 CellLabel->"Out[5]=",ExpressionUUID->"7ef73f0d-e5fe-482e-a73d-87db781ee93c"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Omega]", "[", 
   RowBox[{"r_", ",", "x_"}], "]"}], ":=", 
  RowBox[{"\[Omega]0", "-", 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", 
        RowBox[{"2", " ", "b", " ", "x"}], "+", 
        RowBox[{"a", " ", 
         SuperscriptBox["x", "2"]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{
         SuperscriptBox["A", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"a", "-", "b"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"a", "+", "b"}], ")"}], " ", 
         SuperscriptBox["x", "2"]}]}], ")"}], " ", 
      RowBox[{"\[CapitalDelta]r", "[", "r", "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["a", "2"], "-", 
        SuperscriptBox["b", "2"], "-", 
        SuperscriptBox["r", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "+", 
        RowBox[{"2", " ", "A", " ", "b", " ", "r"}], "+", 
        RowBox[{"a", " ", 
         SuperscriptBox["A", "2"], " ", 
         SuperscriptBox["r", "2"]}]}], ")"}], " ", 
      RowBox[{"\[CapitalDelta]x", "[", "x", "]"}]}]}], 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          SuperscriptBox["A", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["a", "2"]}], "+", 
            SuperscriptBox["b", "2"]}], ")"}], " ", 
          SuperscriptBox["x", "2"]}]}], ")"}], "2"], " ", 
      RowBox[{"\[CapitalDelta]r", "[", "r", "]"}]}], "-", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "+", 
         RowBox[{"2", " ", "A", " ", "b", " ", "r"}], "+", 
         RowBox[{"a", " ", 
          SuperscriptBox["A", "2"], " ", 
          SuperscriptBox["r", "2"]}]}], ")"}], "2"], " ", 
      RowBox[{
      "\[CapitalDelta]x", "[", "x", "]"}]}]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f", "[", 
   RowBox[{"r_", ",", "x_"}], "]"}], ":=", 
  FractionBox[
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         SuperscriptBox["A", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["a", "2"]}], "+", 
           SuperscriptBox["b", "2"]}], ")"}], " ", 
         SuperscriptBox["x", "2"]}]}], ")"}], "2"], " ", 
     RowBox[{"\[CapitalDelta]r", "[", "r", "]"}]}], "-", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"a", "+", 
        RowBox[{"2", " ", "A", " ", "b", " ", "r"}], "+", 
        RowBox[{"a", " ", 
         SuperscriptBox["A", "2"], " ", 
         SuperscriptBox["r", "2"]}]}], ")"}], "2"], " ", 
     RowBox[{"\[CapitalDelta]x", "[", "x", "]"}]}]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"A", " ", "r", " ", "x"}]}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["A", "2"], " ", 
       SuperscriptBox["b", "4"], " ", 
       SuperscriptBox["x", "2"]}], "-", 
      RowBox[{"2", " ", "a", " ", "b", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"A", " ", "r"}], "-", "x"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"A", " ", "r", " ", "x"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["A", "2"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["r", "2"], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["x", "2"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["b", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"A", " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", "r"}], "+", 
            RowBox[{"A", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                SuperscriptBox["a", "2"]}], "+", 
               SuperscriptBox["r", "2"]}], ")"}], " ", "x"}]}], ")"}]}]}], 
        ")"}]}]}], ")"}]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Rho]", "[", 
   RowBox[{"r_", ",", "x_"}], "]"}], ":=", "  ", 
  FractionBox[
   RowBox[{
    SqrtBox[
     RowBox[{"\[CapitalDelta]r", "[", "r", "]"}]], " ", 
    SqrtBox[
     RowBox[{"\[CapitalDelta]x", "[", "x", "]"}]], " "}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"A", " ", "r", " ", "x"}]}], ")"}], 
    "2"]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"G", "[", 
   RowBox[{"r_", ",", "x_"}], "]"}], ":=", 
  FractionBox[
   RowBox[{"Cf0", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["A", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["a", "2"]}], "+", 
             SuperscriptBox["b", "2"]}], ")"}], " ", 
           SuperscriptBox["x", "2"]}]}], ")"}], "2"], " ", 
       RowBox[{"\[CapitalDelta]r", "[", "r", "]"}]}], "-", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "+", 
          RowBox[{"2", " ", "A", " ", "b", " ", "r"}], "+", 
          RowBox[{"a", " ", 
           SuperscriptBox["A", "2"], " ", 
           SuperscriptBox["r", "2"]}]}], ")"}], "2"], " ", 
       RowBox[{"\[CapitalDelta]x", "[", "x", "]"}]}]}], ")"}]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"A", " ", "r", " ", "x"}]}], ")"}], 
    "4"]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]r", "[", "r_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "-", 
     RowBox[{
      SuperscriptBox["A", "2"], " ", 
      SuperscriptBox["r", "2"]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["a", "2"], "-", 
     SuperscriptBox["b", "2"], "+", 
     RowBox[{"r", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "m"}], "+", "r"}], ")"}]}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]x", "[", "x_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "-", 
     SuperscriptBox["x", "2"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"2", " ", "A", " ", "m", " ", "x"}], "+", 
     RowBox[{
      SuperscriptBox["A", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["a", "2"], "-", 
        SuperscriptBox["b", "2"]}], ")"}], " ", 
      SuperscriptBox["x", "2"]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Cf0", ":=", 
  FractionBox["1", 
   RowBox[{"1", "+", 
    RowBox[{
     SuperscriptBox["a", "2"], " ", 
     SuperscriptBox["A", "2"]}]}]]}]}], "Input",
 CellChangeTimes->{{3.913401567893704*^9, 3.913401753330762*^9}, {
   3.91366635336051*^9, 3.9136664073428497`*^9}, {3.9136664454520493`*^9, 
   3.9136664882374268`*^9}, 3.913666621574926*^9, 3.913666700811182*^9},
 CellLabel->"In[6]:=",ExpressionUUID->"e23ef33e-427b-4993-9eb1-c542026a6041"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "  ", 
   RowBox[{
    StyleBox["Einstein",
     FontSize->16,
     FontWeight->"Bold"], 
    StyleBox[" ",
     FontSize->16,
     FontWeight->"Bold"], 
    StyleBox["equations",
     FontSize->16,
     FontWeight->"Bold"], 
    StyleBox[" ",
     FontSize->16,
     FontWeight->"Bold"], 
    RowBox[{
     StyleBox["fulfilled",
      FontSize->16,
      FontWeight->"Bold"], " ", ":"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"ParallelTable", "[", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"EUd", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "j"}], "]"}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"r", "\[Rule]", "17"}], ",", 
         RowBox[{"x", "\[Rule]", 
          RowBox[{
           RowBox[{"-", "1"}], "/", "5"}]}], ",", 
         RowBox[{"a", "\[Rule]", "3"}], ",", 
         RowBox[{"b", "\[Rule]", "5"}]}], "}"}]}], ",", 
      RowBox[{"TimeConstraint", "\[Rule]", "10"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{
  3.81719055966952*^9, 3.817190590790447*^9, {3.817199977753283*^9, 
   3.81719997788737*^9}, {3.817200019887167*^9, 3.817200023179826*^9}, {
   3.8172021465368023`*^9, 3.8172021492156763`*^9}, {3.81720388834265*^9, 
   3.817203906974374*^9}, {3.8172093326351*^9, 3.817209336753036*^9}, {
   3.817209367652076*^9, 3.817209368265747*^9}, {3.8172133032983103`*^9, 
   3.8172133448899603`*^9}, {3.81724227779709*^9, 3.817242293396891*^9}, 
   3.8172423412983313`*^9, {3.904676379604105*^9, 3.904676379803994*^9}, {
   3.9050229241659803`*^9, 3.905022942447843*^9}, {3.9050230221361713`*^9, 
   3.90502302912997*^9}, {3.9050232703896437`*^9, 3.9050233054239798`*^9}, {
   3.905070204390341*^9, 3.9050702328780327`*^9}, {3.905070300243495*^9, 
   3.905070344531702*^9}, {3.90510632392286*^9, 3.905106327249799*^9}, {
   3.9051063583149147`*^9, 3.905106360232696*^9}, {3.9051064182832613`*^9, 
   3.9051064190994577`*^9}, {3.9051072682335777`*^9, 3.905107281160833*^9}, {
   3.9051073611704597`*^9, 3.905107487585848*^9}, {3.905113425497843*^9, 
   3.905113452297552*^9}, {3.9051928600267344`*^9, 3.905192872507779*^9}, {
   3.90519290833153*^9, 3.90519292878216*^9}, {3.9051929602846212`*^9, 
   3.905193027717968*^9}, {3.9051931581671553`*^9, 3.905193183601815*^9}, {
   3.905232316977373*^9, 3.905232318355378*^9}, {3.905232402776733*^9, 
   3.905232407350935*^9}, {3.90524733812533*^9, 3.905247349171298*^9}, {
   3.905247392533127*^9, 3.905247393155964*^9}, {3.905250720988902*^9, 
   3.9052507255930967`*^9}, {3.905411528822596*^9, 3.905411547171205*^9}, {
   3.909437878918742*^9, 3.90943788257931*^9}, {3.909438304422957*^9, 
   3.909438307197459*^9}, {3.9094618847799587`*^9, 3.909461925113871*^9}, {
   3.913401493718945*^9, 3.913401504007069*^9}, 3.913401765504725*^9, {
   3.913401829910192*^9, 3.91340184228895*^9}, {3.913666755008312*^9, 
   3.913666810396145*^9}, {3.913666875846279*^9, 3.913666877669627*^9}, {
   3.913678563784032*^9, 3.913678575616767*^9}, {3.913712571097992*^9, 
   3.9137125796314583`*^9}, {3.9137140084481573`*^9, 3.913714049217972*^9}, {
   3.913714110359708*^9, 3.913714110784951*^9}, {3.9137141508179073`*^9, 
   3.913714152703511*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"c86623b8-e8e8-4138-b0f6-14874374f890"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.909461956040749*^9, 3.909462253325161*^9, 3.90948773341536*^9, 
   3.9094884653843403`*^9, 3.909692263939062*^9, 3.910043091618878*^9, 
   3.912176082468629*^9, 3.9121767141429453`*^9, {3.91340174104784*^9, 
   3.913401757173213*^9}, {3.913401843567268*^9, 3.9134018464342813`*^9}, 
   3.913402213396145*^9, {3.913666767537662*^9, 3.913666780695363*^9}, 
   3.913677926971023*^9, 3.913712573959865*^9, 3.913714016161354*^9, 
   3.9137140513419952`*^9, 3.913714091729537*^9, 3.9137144246653137`*^9, 
   3.91382534985026*^9, 3.9138254488625917`*^9, 3.914967164413225*^9, 
   3.9151010335153522`*^9, 3.9153614144667797`*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"490a5352-e754-40fc-9d0e-30834df7b80b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ParallelTable", "[", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"EUd", "[", 
       RowBox[{"[", 
        RowBox[{"i", ",", "j"}], "]"}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"A", "\[Rule]", 
         RowBox[{"1", "/", "137"}]}], ",", 
        RowBox[{"m", "\[Rule]", "23"}], ",", 
        RowBox[{"b", "\[Rule]", "5"}], ",", 
        RowBox[{"a", "\[Rule]", "2"}]}], "}"}]}], ",", 
     RowBox[{"TimeConstraint", "\[Rule]", "10"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.913678599065157*^9, 3.913678611080592*^9}, 
   3.9137125883927183`*^9, {3.9137140261104794`*^9, 3.913714030229607*^9}, {
   3.913714159860525*^9, 3.913714180861*^9}, {3.9137142209734497`*^9, 
   3.913714224681377*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"06323b5c-e00f-47f3-963f-f19ca18f47e7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.9137142061562147`*^9, 3.9137142272880383`*^9}, 
   3.913714391768436*^9, 3.913825787504467*^9, 3.9149673203656597`*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"c69d4540-ba31-4c64-b647-3109a2d1bfce"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "  ", 
   StyleBox[
    RowBox[{
     RowBox[{"Type", " ", "D", " ", "Accelerating", " ", "Taub"}], "-", 
     "NUT"}],
    FontSize->18,
    FontWeight->"Bold"], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"gdd", "/.", 
     RowBox[{"a", "\[Rule]", "0"}]}], "/.", 
    RowBox[{"\[Omega]0", "\[Rule]", "0"}]}], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.913666817964757*^9, 3.913666841190474*^9}, 
   3.9136668918256617`*^9, {3.913678042722084*^9, 3.9136780455578327`*^9}, {
   3.915100927652712*^9, 
   3.915100935441538*^9}},ExpressionUUID->"d9a448ac-98ef-4765-96d0-\
eb2f5a79f4fd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["b", "2"], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "m"}], "-", "r"}], ")"}], " ", "r"}]}], ")"}],
          " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            SuperscriptBox["A", "2"], " ", 
            SuperscriptBox["r", "2"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["A", "2"], " ", 
             SuperscriptBox["b", "2"], " ", 
             SuperscriptBox["x", "2"]}]}], ")"}], "2"]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["A", "2"], " ", 
         SuperscriptBox["b", "2"], " ", 
         SuperscriptBox["r", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["x", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"A", " ", "x", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "m"}], "+", 
              RowBox[{"A", " ", 
               SuperscriptBox["b", "2"], " ", "x"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"A", " ", "r", " ", "x"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          RowBox[{
           SuperscriptBox["b", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"A", " ", "x", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", "r"}], "+", 
                RowBox[{"A", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["b", "2"], "+", 
                   SuperscriptBox["r", "2"]}], ")"}], " ", "x"}]}], ")"}]}]}],
             ")"}]}]}], ")"}]}]]}], ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"2", " ", "b", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["b", "2"], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "m"}], "-", "r"}], ")"}], " ", "r"}]}], ")"}],
          " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            SuperscriptBox["A", "2"], " ", 
            SuperscriptBox["r", "2"]}]}], ")"}], " ", "x", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["A", "2"], " ", 
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox["x", "2"]}]}], ")"}]}], "-", 
        RowBox[{"2", " ", "A", " ", "b", " ", "r", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["b", "2"], "+", 
           SuperscriptBox["r", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["x", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"A", " ", "x", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "m"}], "+", 
              RowBox[{"A", " ", 
               SuperscriptBox["b", "2"], " ", "x"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"A", " ", "r", " ", "x"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          RowBox[{
           SuperscriptBox["b", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"A", " ", "x", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", "r"}], "+", 
                RowBox[{"A", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["b", "2"], "+", 
                   SuperscriptBox["r", "2"]}], ")"}], " ", "x"}]}], ")"}]}]}],
             ")"}]}]}], ")"}]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["r", "2"], "+", 
       RowBox[{
        SuperscriptBox["b", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"A", " ", "x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], " ", "r"}], "+", 
             RowBox[{"A", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["b", "2"], "+", 
                SuperscriptBox["r", "2"]}], ")"}], " ", "x"}]}], ")"}]}]}], 
         ")"}]}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["b", "2"], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "m"}], "-", "r"}], ")"}], " ", "r"}]}], ")"}], 
       " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          SuperscriptBox["A", "2"], " ", 
          SuperscriptBox["r", "2"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"A", " ", "r", " ", "x"}]}], ")"}], "2"]}]], ",", "0", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["r", "2"], "+", 
       RowBox[{
        SuperscriptBox["b", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"A", " ", "x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], " ", "r"}], "+", 
             RowBox[{"A", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["b", "2"], "+", 
                SuperscriptBox["r", "2"]}], ")"}], " ", "x"}]}], ")"}]}]}], 
         ")"}]}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"A", " ", "r", " ", "x"}]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["x", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"A", " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "m"}], "+", 
            RowBox[{"A", " ", 
             SuperscriptBox["b", "2"], " ", "x"}]}], ")"}]}]}], ")"}]}]], ",",
      "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"2", " ", "b", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["b", "2"], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "m"}], "-", "r"}], ")"}], " ", "r"}]}], ")"}],
          " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            SuperscriptBox["A", "2"], " ", 
            SuperscriptBox["r", "2"]}]}], ")"}], " ", "x", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["A", "2"], " ", 
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox["x", "2"]}]}], ")"}]}], "-", 
        RowBox[{"2", " ", "A", " ", "b", " ", "r", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["b", "2"], "+", 
           SuperscriptBox["r", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["x", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"A", " ", "x", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "m"}], "+", 
              RowBox[{"A", " ", 
               SuperscriptBox["b", "2"], " ", "x"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"A", " ", "r", " ", "x"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          RowBox[{
           SuperscriptBox["b", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"A", " ", "x", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", "r"}], "+", 
                RowBox[{"A", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["b", "2"], "+", 
                   SuperscriptBox["r", "2"]}], ")"}], " ", "x"}]}], ")"}]}]}],
             ")"}]}]}], ")"}]}]]}], ",", "0", ",", "0", ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["b", "2"], "+", 
          SuperscriptBox["r", "2"]}], ")"}], "2"], "+", 
       RowBox[{"2", " ", "A", " ", "m", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["b", "2"], "+", 
           SuperscriptBox["r", "2"]}], ")"}], "2"], " ", "x"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["A", "2"], " ", 
           SuperscriptBox["b", "6"]}], "+", 
          SuperscriptBox["r", "4"], "+", 
          RowBox[{
           SuperscriptBox["b", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["A", "2"], " ", 
              SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["b", "2"], " ", "r", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", "r"}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["A", "2"], " ", 
              SuperscriptBox["r", "3"]}], "+", 
             RowBox[{"8", " ", "m", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{
                 SuperscriptBox["A", "2"], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}], 
        " ", 
        SuperscriptBox["x", "2"]}], "-", 
       RowBox[{"2", " ", "A", " ", "m", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["b", "2"], "+", 
           SuperscriptBox["r", "2"]}], ")"}], "2"], " ", 
        SuperscriptBox["x", "3"]}], "+", 
       RowBox[{
        SuperscriptBox["A", "2"], " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["b", "2"], "+", 
           SuperscriptBox["r", "2"]}], ")"}], "2"], " ", 
        SuperscriptBox["x", "4"]}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"A", " ", "r", " ", "x"}]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["r", "2"], "+", 
         RowBox[{
          SuperscriptBox["b", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"A", " ", "x", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "4"}], " ", "r"}], "+", 
               RowBox[{"A", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["b", "2"], "+", 
                  SuperscriptBox["r", "2"]}], ")"}], " ", "x"}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.913677937650077*^9, 3.913678047133597*^9, 
  3.9149673224357967`*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"5aae41ad-605f-4749-9a69-c18a238d035f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "  ", 
   StyleBox[
    RowBox[{"Accelerating", " ", "Schwarzschild", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"uncharged", " ", "C"}], "-", "metric"}], ")"}]}],
    FontSize->18,
    FontWeight->"Bold"], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"gdd", "/.", 
      RowBox[{"a", "\[Rule]", "0"}]}], "/.", 
     RowBox[{"b", "\[Rule]", "0"}]}], "/.", 
    RowBox[{"\[Omega]0", "\[Rule]", "0"}]}], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.913666901038307*^9, 3.9136669252089033`*^9}, {
  3.913678022918235*^9, 3.913678026075109*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"b46e9e28-22e5-4adb-8077-0a6c03ff27ad"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "m"}], "+", "r"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          SuperscriptBox["A", "2"], " ", 
          SuperscriptBox["r", "2"]}]}], ")"}]}], 
      RowBox[{"r", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"A", " ", "r", " ", "x"}]}], ")"}], "2"]}]], ",", "0", ",", 
     "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox["r", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "m"}], "+", "r"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          SuperscriptBox["A", "2"], " ", 
          SuperscriptBox["r", "2"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"A", " ", "r", " ", "x"}]}], ")"}], "2"]}]], ",", "0", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox[
       SuperscriptBox["r", "2"], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "A", " ", "m", " ", "x"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"A", " ", "r", " ", "x"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["x", "2"]}], ")"}]}]]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["r", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "A", " ", "m", " ", "x"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["x", "2"]}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"A", " ", "r", " ", "x"}]}], ")"}], "2"]]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.913677937831641*^9, 3.91367803178813*^9, 
  3.91367808927713*^9, 3.9136784533604927`*^9, 3.9149673226819773`*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"f9fb3a96-1a01-497e-8f12-22b5e7a32b14"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "  ", 
   StyleBox[
    RowBox[{"Kerr", "-", "NUT"}],
    FontSize->18,
    FontWeight->"Bold"], 
   StyleBox[" ",
    FontSize->18,
    FontWeight->"Bold"], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"gdd", "/.", " ", 
     RowBox[{"A", "\[Rule]", "0"}]}], "/.", 
    RowBox[{"\[Omega]0", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "2"}], "*", "a"}]}]}], "//", "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.913666941744416*^9, 3.91366697777983*^9}, {
  3.9136781135333023`*^9, 3.913678135751411*^9}, {3.913678235598734*^9, 
  3.913678302203473*^9}, {3.913678382433627*^9, 3.913678438109124*^9}, {
  3.913678468975994*^9, 3.913678526858308*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"5d318116-11c5-480f-9ca2-49c9e7e957ab"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["b", "2"], "+", 
       RowBox[{"2", " ", "m", " ", "r"}], "-", 
       SuperscriptBox["r", "2"], "-", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["x", "2"]}]}], 
      RowBox[{
       SuperscriptBox["r", "2"], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"b", "-", 
          RowBox[{"a", " ", "x"}]}], ")"}], "2"]}]], ",", "0", ",", "0", ",", 
     
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        SuperscriptBox["a", "2"], " ", "b", " ", "x"}], "+", 
       RowBox[{"2", " ", "b", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["b", "2"], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "m"}], "-", "r"}], ")"}], " ", "r"}]}], ")"}], 
        " ", "x"}], "-", 
       RowBox[{"2", " ", "a", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["b", "2"], "+", 
          RowBox[{"m", " ", "r"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["x", "2"]}], ")"}]}]}], 
      RowBox[{
       SuperscriptBox["r", "2"], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"b", "-", 
          RowBox[{"a", " ", "x"}]}], ")"}], "2"]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["r", "2"], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"b", "-", 
          RowBox[{"a", " ", "x"}]}], ")"}], "2"]}], 
      RowBox[{
       SuperscriptBox["a", "2"], "-", 
       SuperscriptBox["b", "2"], "+", 
       RowBox[{"r", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "m"}], "+", "r"}], ")"}]}]}]], ",", "0", 
     ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["r", "2"], "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"b", "-", 
           RowBox[{"a", " ", "x"}]}], ")"}], "2"]}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["x", "2"]}]]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        SuperscriptBox["a", "2"], " ", "b", " ", "x"}], "+", 
       RowBox[{"2", " ", "b", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["b", "2"], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "m"}], "-", "r"}], ")"}], " ", "r"}]}], ")"}], 
        " ", "x"}], "-", 
       RowBox[{"2", " ", "a", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["b", "2"], "+", 
          RowBox[{"m", " ", "r"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["x", "2"]}], ")"}]}]}], 
      RowBox[{
       SuperscriptBox["r", "2"], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"b", "-", 
          RowBox[{"a", " ", "x"}]}], ")"}], "2"]}]], ",", "0", ",", "0", ",", 
     
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["b", "2"], "+", 
          SuperscriptBox["r", "2"]}], ")"}], "2"], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["b", "4"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["b", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", "m"}], "-", 
             RowBox[{"3", " ", "r"}]}], ")"}], " ", "r"}], "-", 
          SuperscriptBox["r", "4"]}], ")"}], " ", 
        SuperscriptBox["x", "2"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["a", "3"], " ", "b", " ", "x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["x", "2"]}], ")"}]}], "-", 
       RowBox[{"4", " ", "a", " ", "b", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["b", "2"], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "m"}], "-", "r"}], ")"}], " ", "r"}]}], ")"}], 
        " ", "x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["x", "2"]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["a", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x", "2"], "-", 
          SuperscriptBox["x", "4"]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["b", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["x", "2"]}], "+", 
             SuperscriptBox["x", "4"]}], ")"}]}], "+", 
          RowBox[{"r", " ", 
           RowBox[{"(", 
            RowBox[{"r", "-", 
             RowBox[{"r", " ", 
              SuperscriptBox["x", "4"]}], "+", 
             RowBox[{"2", " ", "m", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["x", "2"]}], ")"}], "2"]}]}], ")"}]}]}], 
         ")"}]}]}], 
      RowBox[{
       SuperscriptBox["r", "2"], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"b", "-", 
          RowBox[{"a", " ", "x"}]}], ")"}], "2"]}]]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.913677939690585*^9, 3.91367809207375*^9, {3.9136781247432613`*^9, 
   3.9136781365521708`*^9}, {3.913678250220491*^9, 3.913678303231402*^9}, {
   3.9136783774076147`*^9, 3.913678439232572*^9}, {3.9136784721822767`*^9, 
   3.9136785271029863`*^9}},
 CellLabel->"Out[53]=",ExpressionUUID->"860055b5-f191-4d5a-9870-81af1b4a696c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "  ", 
   StyleBox[
    RowBox[{"Accelerating", " ", "Kerr", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"rotating", " ", "C"}], "-", "metric"}], ")"}]}],
    FontSize->18,
    FontWeight->"Bold"], 
   StyleBox[" ",
    FontSize->18,
    FontWeight->"Bold"], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"gdd", "/.", 
     RowBox[{"b", "\[Rule]", "0"}]}], "/.", 
    RowBox[{"\[Omega]0", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "2"}], "*", "a"}]}]}], "//", "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.913666960090206*^9, 3.913667007559395*^9}, 
   3.91367815047476*^9, {3.913678363990403*^9, 3.913678371938491*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"27feb3f8-3a26-43e3-a900-b0d77bc9e227"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{
             SuperscriptBox["A", "2"], " ", 
             SuperscriptBox["r", "2"]}]}], ")"}]}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           RowBox[{"r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "m"}], "+", "r"}], ")"}]}]}], ")"}], 
         " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["A", "2"], " ", 
             SuperscriptBox["x", "2"]}]}], ")"}], "2"]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"a", "+", 
            RowBox[{"a", " ", 
             SuperscriptBox["A", "2"], " ", 
             SuperscriptBox["r", "2"]}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["x", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"A", " ", "x", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "m"}], "+", 
              RowBox[{
               SuperscriptBox["a", "2"], " ", "A", " ", "x"}]}], ")"}]}]}], 
          ")"}]}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["A", "2"]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"A", " ", "r", " ", "x"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["x", "2"]}]}], ")"}]}]]}], ",", "0", ",", "0", ",", 
     
     FractionBox[
      RowBox[{"2", " ", "a", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"m", " ", 
          RowBox[{"(", 
           RowBox[{"r", "-", 
            RowBox[{
             SuperscriptBox["A", "2"], " ", 
             SuperscriptBox["r", "3"]}], "+", 
            RowBox[{"A", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["A", "2"], " ", 
                SuperscriptBox["r", "2"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["r", "2"], "+", 
               RowBox[{
                SuperscriptBox["a", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["A", "2"], " ", 
                   SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}], " ", "x"}],
             "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["a", "2"], " ", 
                SuperscriptBox["A", "2"]}]}], ")"}], " ", "r", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{
                SuperscriptBox["A", "2"], " ", 
                SuperscriptBox["r", "2"]}]}], ")"}], " ", 
             SuperscriptBox["x", "2"]}], "-", 
            RowBox[{"A", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["A", "2"], " ", 
                SuperscriptBox["r", "2"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["r", "2"], "+", 
               RowBox[{
                SuperscriptBox["a", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["A", "2"], " ", 
                   SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["x", "3"]}], "-", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["A", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["a", "2"], " ", 
                SuperscriptBox["A", "2"]}]}], ")"}], " ", "r", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{
                SuperscriptBox["A", "2"], " ", 
                SuperscriptBox["r", "2"]}]}], ")"}], " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["A", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["r", "2"], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["x", "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["a", "4"], " ", 
             SuperscriptBox["A", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{
                SuperscriptBox["A", "2"], " ", 
                SuperscriptBox["r", "2"]}]}], ")"}], " ", 
             SuperscriptBox["x", "2"]}], "-", 
            RowBox[{
             SuperscriptBox["r", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["x", "2"]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SuperscriptBox["x", "2"], "+", 
               RowBox[{
                SuperscriptBox["A", "2"], " ", 
                SuperscriptBox["r", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["x", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["A", "2"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"A", " ", "r", " ", "x"}]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["r", "2"], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["x", "2"]}]}], ")"}]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["r", "2"], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["x", "2"]}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          SuperscriptBox["A", "2"], " ", 
          SuperscriptBox["r", "2"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["a", "2"], "+", 
         RowBox[{"r", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "m"}], "+", "r"}], ")"}]}]}], ")"}], 
       " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"A", " ", "r", " ", "x"}]}], ")"}], "2"]}]], ",", "0", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["r", "2"], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["x", "2"]}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"A", " ", "r", " ", "x"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["x", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"A", " ", "x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "m"}], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", "A", " ", "x"}]}], ")"}]}]}], 
         ")"}]}]]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", "a", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"m", " ", 
          RowBox[{"(", 
           RowBox[{"r", "-", 
            RowBox[{
             SuperscriptBox["A", "2"], " ", 
             SuperscriptBox["r", "3"]}], "+", 
            RowBox[{"A", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["A", "2"], " ", 
                SuperscriptBox["r", "2"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["r", "2"], "+", 
               RowBox[{
                SuperscriptBox["a", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["A", "2"], " ", 
                   SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}], " ", "x"}],
             "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["a", "2"], " ", 
                SuperscriptBox["A", "2"]}]}], ")"}], " ", "r", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{
                SuperscriptBox["A", "2"], " ", 
                SuperscriptBox["r", "2"]}]}], ")"}], " ", 
             SuperscriptBox["x", "2"]}], "-", 
            RowBox[{"A", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["A", "2"], " ", 
                SuperscriptBox["r", "2"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["r", "2"], "+", 
               RowBox[{
                SuperscriptBox["a", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["A", "2"], " ", 
                   SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["x", "3"]}], "-", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["A", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["a", "2"], " ", 
                SuperscriptBox["A", "2"]}]}], ")"}], " ", "r", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{
                SuperscriptBox["A", "2"], " ", 
                SuperscriptBox["r", "2"]}]}], ")"}], " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["A", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["r", "2"], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["x", "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["a", "4"], " ", 
             SuperscriptBox["A", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{
                SuperscriptBox["A", "2"], " ", 
                SuperscriptBox["r", "2"]}]}], ")"}], " ", 
             SuperscriptBox["x", "2"]}], "-", 
            RowBox[{
             SuperscriptBox["r", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["x", "2"]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               SuperscriptBox["x", "2"], "+", 
               RowBox[{
                SuperscriptBox["A", "2"], " ", 
                SuperscriptBox["r", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["x", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["A", "2"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"A", " ", "r", " ", "x"}]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["r", "2"], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["x", "2"]}]}], ")"}]}]], ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         SuperscriptBox["a", "8"], " ", 
         SuperscriptBox["A", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            SuperscriptBox["A", "2"], " ", 
            SuperscriptBox["r", "2"]}]}], ")"}], " ", 
         SuperscriptBox["x", "4"]}], "+", 
        RowBox[{
         SuperscriptBox["r", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "A", " ", "m", " ", "x"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["x", "2"]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["a", "6"], " ", 
         SuperscriptBox["A", "2"], " ", 
         SuperscriptBox["x", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "5"}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["A", "4"], " ", 
            SuperscriptBox["r", "4"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"5", "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["A", "4"], " ", "m", " ", 
               SuperscriptBox["r", "3"]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["A", "2"], " ", "r", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "m"}], "+", "r"}], ")"}]}]}], 
             ")"}], " ", 
            SuperscriptBox["x", "2"]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["a", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["x", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["A", "2"], " ", 
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"5", "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["A", "2"], " ", 
               SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", "A", " ", "m", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["A", "2"], " ", 
                SuperscriptBox["r", "2"]}]}], ")"}], "2"], " ", "x"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["A", "4"], " ", "m", " ", 
               SuperscriptBox["r", "3"]}], "+", 
              RowBox[{
               SuperscriptBox["A", "2"], " ", "r", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "8"}], " ", "m"}], "+", 
                 RowBox[{"5", " ", "r"}]}], ")"}]}]}], ")"}], " ", 
            SuperscriptBox["x", "2"]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", "r", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["x", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"r", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["A", "2"], " ", 
               SuperscriptBox["r", "2"]}], "+", 
              SuperscriptBox["x", "2"]}], ")"}]}], "+", 
           RowBox[{"2", " ", "m", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "A", " ", "r", " ", "x"}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["A", "3"], " ", 
               SuperscriptBox["r", "3"], " ", "x"}], "-", 
              SuperscriptBox["x", "2"], "+", 
              RowBox[{
               SuperscriptBox["A", "2"], " ", 
               SuperscriptBox["r", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["x", "2"]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
       
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["A", "2"]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"A", " ", "r", " ", "x"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["x", "2"]}]}], ")"}]}]]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.913678029707666*^9, 3.913678121115417*^9, 3.913678153466501*^9, 
   3.913678316498955*^9, {3.913678366942238*^9, 3.913678372957819*^9}},
 CellLabel->"Out[40]=",ExpressionUUID->"b2c75907-5a8d-4653-829d-6cc536abd535"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "  ", 
   StyleBox[
    RowBox[{
     RowBox[{"Accelerating", " ", "Kerr"}], "-", 
     RowBox[{"NUT", " ", 
      RowBox[{"(", 
       RowBox[{"D", "-", "Type"}], ")"}]}]}],
    FontSize->18,
    FontWeight->"Bold"], 
   StyleBox[" ",
    FontSize->18,
    FontWeight->"Bold"], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"gdd", "/.", 
    RowBox[{"\[Omega]0", "\[Rule]", "0"}]}], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.913825347691608*^9, 3.913825348372222*^9}, 
   3.913825388867625*^9, {3.913826263746089*^9, 3.913826264223836*^9}, {
   3.91536138135049*^9, 
   3.91536141537532*^9}},ExpressionUUID->"30f57fb4-f916-42f5-85d0-\
86ad83cb6262"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{
            SuperscriptBox["A", "2"], " ", 
            SuperscriptBox["r", "2"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "-", 
           SuperscriptBox["b", "2"], "+", 
           RowBox[{"r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "m"}], "+", "r"}], ")"}]}]}], ")"}], 
         " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["A", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["a", "2"]}], "+", 
               SuperscriptBox["b", "2"]}], ")"}], " ", 
             SuperscriptBox["x", "2"]}]}], ")"}], "2"]}], "-", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"a", "+", 
            RowBox[{"2", " ", "A", " ", "b", " ", "r"}], "+", 
            RowBox[{"a", " ", 
             SuperscriptBox["A", "2"], " ", 
             SuperscriptBox["r", "2"]}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["x", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"A", " ", "x", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "m"}], "+", 
              RowBox[{"A", " ", 
               RowBox[{"(", 
                RowBox[{"a", "-", "b"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"a", "+", "b"}], ")"}], " ", "x"}]}], ")"}]}]}], 
          ")"}]}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"A", " ", "r", " ", "x"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["A", "2"], " ", 
           SuperscriptBox["b", "4"], " ", 
           SuperscriptBox["x", "2"]}], "-", 
          RowBox[{"2", " ", "a", " ", "b", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"A", " ", "r"}], "-", "x"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"A", " ", "r", " ", "x"}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["A", "2"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["r", "2"], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["x", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["b", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"A", " ", "x", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", "r"}], "+", 
                RowBox[{"A", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SuperscriptBox["a", "2"]}], "+", 
                   SuperscriptBox["r", "2"]}], ")"}], " ", "x"}]}], ")"}]}]}],
             ")"}]}]}], ")"}]}]]}], ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{
            SuperscriptBox["A", "2"], " ", 
            SuperscriptBox["r", "2"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "-", 
           SuperscriptBox["b", "2"], "+", 
           RowBox[{"r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "m"}], "+", "r"}], ")"}]}]}], ")"}], 
         " ", 
         RowBox[{"(", 
          RowBox[{"a", "-", 
           RowBox[{"2", " ", "b", " ", "x"}], "+", 
           RowBox[{"a", " ", 
            SuperscriptBox["x", "2"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            SuperscriptBox["A", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"a", "-", "b"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"a", "+", "b"}], ")"}], " ", 
            SuperscriptBox["x", "2"]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "-", 
           SuperscriptBox["b", "2"], "-", 
           SuperscriptBox["r", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"a", "+", 
           RowBox[{"2", " ", "A", " ", "b", " ", "r"}], "+", 
           RowBox[{"a", " ", 
            SuperscriptBox["A", "2"], " ", 
            SuperscriptBox["r", "2"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["x", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"A", " ", "x", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "m"}], "+", 
              RowBox[{"A", " ", 
               RowBox[{"(", 
                RowBox[{"a", "-", "b"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"a", "+", "b"}], ")"}], " ", "x"}]}], ")"}]}]}], 
          ")"}]}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"A", " ", "r", " ", "x"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["A", "2"], " ", 
           SuperscriptBox["b", "4"], " ", 
           SuperscriptBox["x", "2"]}], "-", 
          RowBox[{"2", " ", "a", " ", "b", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"A", " ", "r"}], "-", "x"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"A", " ", "r", " ", "x"}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["A", "2"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["r", "2"], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["x", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["b", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"A", " ", "x", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", "r"}], "+", 
                RowBox[{"A", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SuperscriptBox["a", "2"]}], "+", 
                   SuperscriptBox["r", "2"]}], ")"}], " ", "x"}]}], ")"}]}]}],
             ")"}]}]}], ")"}]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox[
      RowBox[{
       RowBox[{
        SuperscriptBox["A", "2"], " ", 
        SuperscriptBox["b", "4"], " ", 
        SuperscriptBox["x", "2"]}], "-", 
       RowBox[{"2", " ", "a", " ", "b", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"A", " ", "r"}], "-", "x"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"A", " ", "r", " ", "x"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["A", "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["x", "2"]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["b", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"A", " ", "x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], " ", "r"}], "+", 
             RowBox[{"A", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", 
                 SuperscriptBox["a", "2"]}], "+", 
                SuperscriptBox["r", "2"]}], ")"}], " ", "x"}]}], ")"}]}]}], 
         ")"}]}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["A", "2"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          SuperscriptBox["A", "2"], " ", 
          SuperscriptBox["r", "2"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["a", "2"], "-", 
         SuperscriptBox["b", "2"], "+", 
         RowBox[{"r", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "m"}], "+", "r"}], ")"}]}]}], ")"}], 
       " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"A", " ", "r", " ", "x"}]}], ")"}], "2"]}]], ",", "0", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["A", "2"]}], " ", 
        SuperscriptBox["b", "4"], " ", 
        SuperscriptBox["x", "2"]}], "+", 
       RowBox[{"2", " ", "a", " ", "b", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"A", " ", "r"}], "-", "x"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"A", " ", "r", " ", "x"}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["A", "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["x", "2"]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["b", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"A", " ", "x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["a", "2"], " ", "A", " ", "x"}], "+", 
             RowBox[{"r", " ", 
              RowBox[{"(", 
               RowBox[{"4", "-", 
                RowBox[{"A", " ", "r", " ", "x"}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["A", "2"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"A", " ", "r", " ", "x"}]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["x", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"A", " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "m"}], "+", 
            RowBox[{"A", " ", 
             RowBox[{"(", 
              RowBox[{"a", "-", "b"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"a", "+", "b"}], ")"}], " ", "x"}]}], ")"}]}]}], 
        ")"}]}]], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{
            SuperscriptBox["A", "2"], " ", 
            SuperscriptBox["r", "2"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "-", 
           SuperscriptBox["b", "2"], "+", 
           RowBox[{"r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "m"}], "+", "r"}], ")"}]}]}], ")"}], 
         " ", 
         RowBox[{"(", 
          RowBox[{"a", "-", 
           RowBox[{"2", " ", "b", " ", "x"}], "+", 
           RowBox[{"a", " ", 
            SuperscriptBox["x", "2"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            SuperscriptBox["A", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"a", "-", "b"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"a", "+", "b"}], ")"}], " ", 
            SuperscriptBox["x", "2"]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "-", 
           SuperscriptBox["b", "2"], "-", 
           SuperscriptBox["r", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"a", "+", 
           RowBox[{"2", " ", "A", " ", "b", " ", "r"}], "+", 
           RowBox[{"a", " ", 
            SuperscriptBox["A", "2"], " ", 
            SuperscriptBox["r", "2"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["x", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"A", " ", "x", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "m"}], "+", 
              RowBox[{"A", " ", 
               RowBox[{"(", 
                RowBox[{"a", "-", "b"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"a", "+", "b"}], ")"}], " ", "x"}]}], ")"}]}]}], 
          ")"}]}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"A", " ", "r", " ", "x"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["A", "2"], " ", 
           SuperscriptBox["b", "4"], " ", 
           SuperscriptBox["x", "2"]}], "-", 
          RowBox[{"2", " ", "a", " ", "b", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"A", " ", "r"}], "-", "x"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"A", " ", "r", " ", "x"}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["A", "2"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["r", "2"], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["x", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["b", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"A", " ", "x", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", "r"}], "+", 
                RowBox[{"A", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SuperscriptBox["a", "2"]}], "+", 
                   SuperscriptBox["r", "2"]}], ")"}], " ", "x"}]}], ")"}]}]}],
             ")"}]}]}], ")"}]}]]}], ",", "0", ",", "0", ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["b", "2"], "+", 
           SuperscriptBox["r", "2"]}], ")"}], "2"], "+", 
        RowBox[{"2", " ", "A", " ", "m", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["b", "2"], "+", 
            SuperscriptBox["r", "2"]}], ")"}], "2"], " ", "x"}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["A", "2"], " ", 
            SuperscriptBox["b", "6"]}], "+", 
           SuperscriptBox["r", "4"], "+", 
           RowBox[{
            SuperscriptBox["b", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"6", " ", 
               SuperscriptBox["A", "2"], " ", 
               SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["b", "2"], " ", "r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "8"}], " ", "m"}], "+", 
              RowBox[{"6", " ", "r"}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["A", "2"], " ", "m", " ", 
               SuperscriptBox["r", "2"]}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["A", "2"], " ", 
               SuperscriptBox["r", "3"]}]}], ")"}]}]}], ")"}], " ", 
         SuperscriptBox["x", "2"]}], "-", 
        RowBox[{"2", " ", "A", " ", "m", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["b", "2"], "+", 
            SuperscriptBox["r", "2"]}], ")"}], "2"], " ", 
         SuperscriptBox["x", "3"]}], "+", 
        RowBox[{
         SuperscriptBox["A", "2"], " ", 
         SuperscriptBox["b", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["b", "2"], "+", 
            SuperscriptBox["r", "2"]}], ")"}], "2"], " ", 
         SuperscriptBox["x", "4"]}], "-", 
        RowBox[{
         SuperscriptBox["a", "6"], " ", 
         SuperscriptBox["A", "2"], " ", 
         SuperscriptBox["x", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["x", "2"]}], ")"}]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["a", "3"], " ", "b", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            SuperscriptBox["A", "2"], " ", 
            SuperscriptBox["r", "2"]}]}], ")"}], " ", "x", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["x", "2"]}], ")"}]}], "+", 
        RowBox[{"4", " ", "a", " ", "b", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["b", "2"], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "m"}], "-", "r"}], ")"}], " ", "r"}]}], ")"}],
          " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            SuperscriptBox["A", "2"], " ", 
            SuperscriptBox["r", "2"]}]}], ")"}], " ", "x", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["x", "2"]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["a", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "A", " ", "m", " ", "x", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["x", "2"]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["x", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              SuperscriptBox["x", "2"]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["A", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["r", "2"], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["b", "2"], " ", 
               SuperscriptBox["x", "2"]}], "+", 
              RowBox[{"3", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["b", "2"], "+", 
                 SuperscriptBox["r", "2"]}], ")"}], " ", 
               SuperscriptBox["x", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "m"}], "-", 
              RowBox[{"3", " ", "r"}]}], ")"}], " ", "r"}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["A", "2"], " ", 
            SuperscriptBox["b", "4"], " ", 
            SuperscriptBox["x", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["x", "2"]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["b", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["x", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "-", 
              RowBox[{"4", " ", "A", " ", "m", " ", "x"}], "-", 
              SuperscriptBox["x", "2"], "+", 
              RowBox[{
               SuperscriptBox["A", "2"], " ", 
               SuperscriptBox["r", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"5", " ", 
                  SuperscriptBox["x", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "m", " ", 
               SuperscriptBox["x", "2"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "m"}], "-", "r"}], ")"}], " ", 
               SuperscriptBox["x", "4"]}], "+", 
              RowBox[{"4", " ", "A", " ", "m", " ", "r", " ", "x", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["x", "2"]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["A", "2"], " ", 
               SuperscriptBox["r", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"r", "+", 
                 RowBox[{"3", " ", "r", " ", 
                  SuperscriptBox["x", "2"]}], "-", 
                 RowBox[{"2", " ", "m", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["x", "2"]}], ")"}], "2"]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"A", " ", "r", " ", "x"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["A", "2"], " ", 
           SuperscriptBox["b", "4"], " ", 
           SuperscriptBox["x", "2"]}], "-", 
          RowBox[{"2", " ", "a", " ", "b", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"A", " ", "r"}], "-", "x"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"A", " ", "r", " ", "x"}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["A", "2"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["r", "2"], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["x", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["b", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"A", " ", "x", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", "r"}], "+", 
                RowBox[{"A", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SuperscriptBox["a", "2"]}], "+", 
                   SuperscriptBox["r", "2"]}], ")"}], " ", "x"}]}], ")"}]}]}],
             ")"}]}]}], ")"}]}], ")"}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.9138262703058863`*^9, 3.913826310087734*^9, 
  3.91536142021947*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"96384ea8-94e0-4200-8158-d0ad17f1c707"]
}, Open  ]]
}, Closed]]
},
WindowSize->{2880., 1596.75},
WindowMargins->{{-659.25, Automatic}, {810, Automatic}},
FrontEndVersion->"12.1 for Linux x86 (64-bit) (March 14, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"51e53ee7-f54c-4038-92c8-0271939c4c55"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 639, 9, 54, "Subsection",ExpressionUUID->"458b31b5-2321-4f1d-93fe-3dda3e14cb76"],
Cell[1222, 33, 500, 8, 29, "Input",ExpressionUUID->"4d7a8790-270d-4499-8cd3-42c9c5dc4dbf"],
Cell[CellGroupData[{
Cell[1747, 45, 3364, 76, 92, "Input",ExpressionUUID->"80b8dfa4-8e87-4d68-9b0c-350e619d7ab0"],
Cell[CellGroupData[{
Cell[5136, 125, 1969, 46, 72, "Print",ExpressionUUID->"a2aa2786-ea61-4b19-97fe-7cb6bc0c9464"],
Cell[7108, 173, 1911, 44, 23, "Print",ExpressionUUID->"c125fea2-763a-4a9b-ad4a-4808a80a86e3"],
Cell[9022, 219, 2087, 50, 112, "Print",ExpressionUUID->"3b2b95de-ae35-4592-8fcc-1d0d8e87297c"],
Cell[11112, 271, 853, 15, 23, "Print",ExpressionUUID->"27fcd4d4-5481-4f53-b117-398ae0d40850"],
Cell[11968, 288, 853, 15, 23, "Print",ExpressionUUID->"3cf8bdc8-df89-414d-8c47-045c8c7afebd"],
Cell[12824, 305, 869, 15, 23, "Print",ExpressionUUID->"10626f35-f314-468f-9086-087719456c1d"],
Cell[13696, 322, 868, 15, 23, "Print",ExpressionUUID->"424aceb8-6c48-425a-ae90-c08b9d832dbf"],
Cell[14567, 339, 856, 15, 23, "Print",ExpressionUUID->"0f0d5fee-a809-46fa-ac6f-bc76bacc2f31"],
Cell[15426, 356, 849, 15, 23, "Print",ExpressionUUID->"8836100a-cf51-4231-8ea5-978b9ff87010"],
Cell[16278, 373, 860, 15, 23, "Print",ExpressionUUID->"14f95ed5-5c75-4fa2-8141-90358133e542"],
Cell[17141, 390, 666, 10, 23, "Print",ExpressionUUID->"c4794162-f10d-4861-a920-424971bfc305"]
}, Open  ]],
Cell[17822, 403, 2048, 32, 33, "Output",ExpressionUUID->"9fc5fb42-0b5b-4578-808f-c2975502108c"]
}, Open  ]],
Cell[19885, 438, 12602, 365, 212, "Input",ExpressionUUID->"548068a4-37a6-4591-af4f-9c5b5960b83e"],
Cell[32490, 805, 4189, 118, 135, "Input",ExpressionUUID->"c5ce2b8e-b496-43f4-814f-93c197c4fa17"],
Cell[36682, 925, 262, 5, 29, "Input",ExpressionUUID->"a21dbe15-4a70-41fc-8d97-cae7602bd681"],
Cell[CellGroupData[{
Cell[36969, 934, 1617, 36, 29, "Input",ExpressionUUID->"e1e18ac8-39e3-458f-8035-231998c172fa"],
Cell[38589, 972, 1357, 24, 33, "Output",ExpressionUUID->"6702fcf1-98bc-411c-a660-7625a7b2b14c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[39983, 1001, 1156, 31, 29, "Input",ExpressionUUID->"fef014d2-2b1c-4524-aa90-21d0c1fd3ded"],
Cell[41142, 1034, 705, 15, 33, "Output",ExpressionUUID->"2523dd38-c743-4e76-9126-ffeb1786bc1a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[41884, 1054, 1122, 29, 29, "Input",ExpressionUUID->"e05bfbec-260c-4dd6-ad44-6f88436a91e4"],
Cell[43009, 1085, 681, 15, 33, "Output",ExpressionUUID->"a806f863-dd0f-4d77-aece-c39063478697"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[43739, 1106, 228, 4, 38, "Subsection",ExpressionUUID->"7d43c8b1-9dde-4187-a8d6-3df3524e662b"],
Cell[43970, 1112, 255, 5, 29, "Input",ExpressionUUID->"78841e6a-1c74-4565-96d3-368d53ca8e11"],
Cell[CellGroupData[{
Cell[44250, 1121, 2111, 47, 71, "Input",ExpressionUUID->"e63bfb5d-e0aa-49e6-abf7-e669d8df6ee3"],
Cell[CellGroupData[{
Cell[46386, 1172, 3756, 72, 72, "Print",ExpressionUUID->"7a618704-e67c-4372-b58c-c5171752b67e"],
Cell[50145, 1246, 3700, 70, 23, "Print",ExpressionUUID->"4cd8d5d7-909e-4141-bef1-b1858ee3671c"],
Cell[53848, 1318, 3878, 76, 112, "Print",ExpressionUUID->"fbed6c86-075e-497a-b1a0-f9ab135f3a82"],
Cell[57729, 1396, 2640, 41, 23, "Print",ExpressionUUID->"68ab0a28-3cb1-486c-b196-97ead36c949b"],
Cell[60372, 1439, 2647, 41, 23, "Print",ExpressionUUID->"1b483962-01d2-4cfb-8279-e091d0bbe5c0"],
Cell[63022, 1482, 2659, 41, 23, "Print",ExpressionUUID->"61f9ef5b-a2c1-4494-a885-5fedcf3ec51d"],
Cell[65684, 1525, 2656, 41, 23, "Print",ExpressionUUID->"afe66f44-2e08-498b-b091-ca51b27f774a"],
Cell[68343, 1568, 2643, 41, 23, "Print",ExpressionUUID->"77c8236c-a613-4058-8d0d-f28b2a9492b6"],
Cell[70989, 1611, 2640, 41, 23, "Print",ExpressionUUID->"1056f0df-2e68-48f6-b10f-15dcf93b060d"],
Cell[73632, 1654, 2650, 41, 23, "Print",ExpressionUUID->"3f9eefc3-c9ef-4ba6-894f-aa681d26fe0d"],
Cell[76285, 1697, 2455, 36, 23, "Print",ExpressionUUID->"b289360f-d5ae-4fd0-99b2-b795a3823069"]
}, Open  ]],
Cell[78755, 1736, 1558, 25, 33, "Output",ExpressionUUID->"4257e7d6-e92f-4879-aecc-c8442307ea79"]
}, Open  ]],
Cell[CellGroupData[{
Cell[80350, 1766, 1147, 26, 51, "Input",ExpressionUUID->"5f1b9be2-40cc-4136-92bf-4467d51ef6b0"],
Cell[81500, 1794, 3206, 47, 33, "Output",ExpressionUUID->"a95ea94b-e89b-4adc-9e99-2dda94f71903"]
}, Open  ]],
Cell[CellGroupData[{
Cell[84743, 1846, 1170, 33, 154, "Input",ExpressionUUID->"bd2178b2-deea-4311-98c4-1c80394420eb"],
Cell[85916, 1881, 3517, 55, 33, "Output",ExpressionUUID->"cc9f368a-5a51-46f3-a122-dd76c61fe152"],
Cell[89436, 1938, 3241, 47, 33, "Output",ExpressionUUID->"531a027d-8afd-4a40-a53e-41e86d1489af"]
}, Open  ]],
Cell[CellGroupData[{
Cell[92714, 1990, 1826, 50, 85, "Input",ExpressionUUID->"b6ef2654-b374-495e-b4b2-1b660e8df1f3"],
Cell[94543, 2042, 38624, 1005, 467, "Output",ExpressionUUID->"c7405dfe-f10e-4b93-be93-3bb7d1a8db5c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[133204, 3052, 258, 4, 29, "Input",ExpressionUUID->"c57244b7-cdc6-4f31-a17c-0e1fcce1154b"],
Cell[133465, 3058, 3200, 47, 33, "Output",ExpressionUUID->"6d83a44c-86cb-43ab-afbe-6165409faac4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[136702, 3110, 361, 7, 29, "Input",ExpressionUUID->"f21b9dbc-400b-4bbc-858c-e6cb81324f7f"],
Cell[137066, 3119, 38573, 1005, 467, "Output",ExpressionUUID->"4c95790b-d8a8-4f71-ba96-306940a8cac5"]
}, Open  ]],
Cell[175654, 4127, 1777, 35, 113, "Input",ExpressionUUID->"03c8228f-2f69-461c-84e4-6be45ce392b2"],
Cell[177434, 4164, 407, 7, 29, "Input",ExpressionUUID->"2a669676-07f5-4911-9bed-606450c897f1"],
Cell[CellGroupData[{
Cell[177866, 4175, 7650, 225, 210, "Input",ExpressionUUID->"b1e244c5-d197-4375-8630-8c7452052edb"],
Cell[185519, 4402, 5682, 165, 130, "Output",ExpressionUUID->"a4a59208-a184-4b49-bd06-6b57374f0c68"],
Cell[191204, 4569, 865, 21, 56, "Output",ExpressionUUID->"7bfe7391-f435-475f-a4d8-a8ac5b4fcbfb"],
Cell[192072, 4592, 912, 23, 56, "Output",ExpressionUUID->"375401b3-542a-4c50-bd00-b30a0a69fe7e"]
}, Open  ]],
Cell[192999, 4618, 7313, 189, 169, "Input",ExpressionUUID->"4ea1f54e-e824-4b7c-9a17-9cbd34eb358f"],
Cell[200315, 4809, 3140, 70, 101, "Input",ExpressionUUID->"5954f123-9ae3-47a0-8b39-2c75291d77e4"],
Cell[203458, 4881, 314, 7, 29, "Input",ExpressionUUID->"84289c2d-6d30-46e5-bcf1-3ee9d2c16564"],
Cell[203775, 4890, 1148, 34, 74, "Input",ExpressionUUID->"3ac792ec-c72a-49ae-a9fa-c25ee1a04ff8"],
Cell[CellGroupData[{
Cell[204948, 4928, 1735, 36, 29, "Input",ExpressionUUID->"a4848e16-915a-4f4b-88d3-434670eab2ae"],
Cell[206686, 4966, 2004, 33, 33, "Output",ExpressionUUID->"d0a92034-0834-43ac-8041-1c51e477cdb6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[208727, 5004, 2013, 40, 29, "Input",ExpressionUUID->"152fdd33-0643-4355-a280-c6a3088df9db"],
Cell[210743, 5046, 1723, 30, 33, "Output",ExpressionUUID->"e6c8c2ab-0400-4bc0-a384-bef510ccd1fc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[212503, 5081, 2370, 43, 29, "Input",ExpressionUUID->"abc63772-8eda-41f8-b8bf-4c5dcb337d35"],
Cell[214876, 5126, 1850, 32, 33, "Output",ExpressionUUID->"0d7deed8-f3a5-4ab0-8599-fe4243c1a965"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[216775, 5164, 286, 7, 38, "Subsection",ExpressionUUID->"8c27a71f-1c90-4b5b-9a88-ffbce4855f07"],
Cell[217064, 5173, 896, 13, 29, "Input",ExpressionUUID->"364bf128-8f8c-451d-8688-22ecca3042c1"],
Cell[CellGroupData[{
Cell[217985, 5190, 4682, 114, 136, "Input",ExpressionUUID->"87a2301a-5372-4f82-9990-e20d1344a065"],
Cell[CellGroupData[{
Cell[222692, 5308, 3132, 80, 106, "Print",ExpressionUUID->"3dd8d58d-64fb-44a0-9d7e-8cbae9e1c646"],
Cell[225827, 5390, 3403, 88, 43, "Print",ExpressionUUID->"94d37217-f7ad-4d1c-b93c-fa9f9091cd33"],
Cell[229233, 5480, 4420, 113, 118, "Print",ExpressionUUID->"bfc7d8fc-5eba-4f99-925f-325f180924e2"],
Cell[233656, 5595, 474, 10, 23, "Print",ExpressionUUID->"951b6274-8d50-43e8-84d1-3e0519030551"],
Cell[234133, 5607, 476, 10, 23, "Print",ExpressionUUID->"edd99940-f1d9-4aa5-ace9-e1afbca7b6d7"],
Cell[234612, 5619, 490, 10, 23, "Print",ExpressionUUID->"2c869387-61d0-4b32-8db6-66d098f99e7e"],
Cell[235105, 5631, 490, 10, 23, "Print",ExpressionUUID->"f8d001c5-ba1c-4d7e-a6a2-42dc64125402"],
Cell[235598, 5643, 473, 10, 23, "Print",ExpressionUUID->"4b47f32e-9e77-4463-a6ef-2696ccf63137"],
Cell[236074, 5655, 471, 10, 23, "Print",ExpressionUUID->"1f45f39b-fb20-4098-86bc-e8512d11466d"],
Cell[236548, 5667, 484, 10, 23, "Print",ExpressionUUID->"699caca7-1696-410f-80a0-98929d1c1e94"],
Cell[237035, 5679, 288, 5, 23, "Print",ExpressionUUID->"6a483790-1b7b-43ac-a8ff-1485057d95a7"]
}, Open  ]],
Cell[237338, 5687, 2550, 37, 33, "Output",ExpressionUUID->"7ef73f0d-e5fe-482e-a73d-87db781ee93c"]
}, Open  ]],
Cell[239903, 5727, 7324, 227, 285, "Input",ExpressionUUID->"e23ef33e-427b-4993-9eb1-c542026a6041"],
Cell[CellGroupData[{
Cell[247252, 5958, 3462, 72, 51, "Input",ExpressionUUID->"c86623b8-e8e8-4138-b0f6-14874374f890"],
Cell[250717, 6032, 1094, 21, 33, "Output",ExpressionUUID->"490a5352-e754-40fc-9d0e-30834df7b80b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[251848, 6058, 1010, 25, 29, "Input",ExpressionUUID->"06323b5c-e00f-47f3-963f-f19ca18f47e7"],
Cell[252861, 6085, 590, 13, 33, "Output",ExpressionUUID->"c69d4540-ba31-4c64-b647-3109a2d1bfce"]
}, Open  ]],
Cell[CellGroupData[{
Cell[253488, 6103, 671, 19, 53, "Input",ExpressionUUID->"d9a448ac-98ef-4765-96d0-eb2f5a79f4fd"],
Cell[254162, 6124, 12371, 371, 108, "Output",ExpressionUUID->"5aae41ad-605f-4749-9a69-c18a238d035f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[266570, 6500, 730, 20, 53, "Input",ExpressionUUID->"b46e9e28-22e5-4adb-8077-0a6c03ff27ad"],
Cell[267303, 6522, 2491, 78, 58, "Output",ExpressionUUID->"f9fb3a96-1a01-497e-8f12-22b5e7a32b14"]
}, Open  ]],
Cell[CellGroupData[{
Cell[269831, 6605, 796, 21, 51, "Input",ExpressionUUID->"5d318116-11c5-480f-9ca2-49c9e7e957ab"],
Cell[270630, 6628, 6156, 192, 55, "Output",ExpressionUUID->"860055b5-f191-4d5a-9870-81af1b4a696c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[276823, 6825, 780, 22, 53, "Input",ExpressionUUID->"27feb3f8-3a26-43e3-a900-b0d77bc9e227"],
Cell[277606, 6849, 18095, 516, 157, "Output",ExpressionUUID->"b2c75907-5a8d-4653-829d-6cc536abd535"]
}, Open  ]],
Cell[CellGroupData[{
Cell[295738, 7370, 718, 22, 53, "Input",ExpressionUUID->"30f57fb4-f916-42f5-85d0-86ad83cb6262"],
Cell[296459, 7394, 24588, 707, 186, "Output",ExpressionUUID->"96384ea8-94e0-4200-8158-d0ad17f1c707"]
}, Open  ]]
}, Closed]]
}
]
*)


